A Matrix Method for Quasinormal Modes: Kerr and Kerr-Sen Black Holes

In this letter, a matrix method is employed to study the scalar quasinormal modes of Kerr as well as Kerr-Sen black holes. Discretization is applied to transfer the scalar perturbation equation into a matrix form eigenvalue problem, where the resulting radial and angular equations are derived by the method of separation of variables. The eigenvalues, quasinormal frequencies $\omega$ and angular quantum numbers $\lambda$, are then obtained by numerically solving the resultant homogeneous matrix equation. This work shows that the present approach is an accurate as well as efficient method for investigating quasinormal modes.

==> anc/QNMs_of_extreme_Kerr-sen_black_hole.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    267467,       7558]
NotebookOptionsPosition[    265915,       7506]
NotebookOutlinePosition[    266262,       7521]
CellTagsIndexPosition[    266219,       7518]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Metrix Method for Quasinormal Modes:\nmassless scalar \
field in extreme Kerr-Sen spacetime", "Section",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Subsection",
 CellChangeTimes->{{3.682810578955532*^9, 3.6828105892080126`*^9}, 
   3.682899271561234*^9, {3.6833035999854436`*^9, 3.6833036028579273`*^9}, {
   3.6961967098070374`*^9, 3.6961967124165344`*^9}, {3.6961977813705325`*^9, 
   3.6961978060137877`*^9}, {3.6962003901191607`*^9, 3.696200395619073*^9}, {
   3.696240313235712*^9, 3.696240332579878*^9}, {3.696243061373381*^9, 
   3.696243063122713*^9}, 3.6962555736115*^9},
 TextAlignment->-0.5,
 TextJustification->0.25],

Cell[BoxData[{
 StyleBox["References", "Subsubtitle"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"K", ".", " ", "Lin"}], " ", "and", " ", 
    RowBox[{"W", ".", 
     RowBox[{"-", 
      RowBox[{"L", ".", " ", "Qian"}]}]}]}], ",", " ", 
   RowBox[{"arXiv", ":", "1609.05948"}]}], 
  "Subsubtitle"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"K", ".", " ", "Lin"}], " ", "and", " ", 
    RowBox[{"W", ".", 
     RowBox[{"-", 
      RowBox[{"L", ".", " ", "Qian"}]}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"Class", ".", "Quantum"}], " ", 
    RowBox[{"Grav", ".", "34"}], " ", 
    RowBox[{"(", "2017", ")"}], " ", 
    RowBox[{"095004", " ", "[", 
     RowBox[{"arXiv", ":", "1610.08135"}], "]"}]}]}], 
  "Subsubtitle"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"K", ".", " ", "Lin"}], " ", 
    StyleBox[
     RowBox[{"et", ".", " ", "al"}],
     FontSlant->"Italic"]}], ",", " ", 
   RowBox[{"Mod", ".", "Phys", ".", "Lett", ".", "A"}], ",", 
   RowBox[{"Vol", ".", "32"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"No", ".", "25"}], " ", 
     RowBox[{"(", "2017", ")"}], " ", "1750134"}], " ", "[", 
    RowBox[{"arXiv", ":", "1703.06439"}], "]"}]}], 
  "Subsubtitle"], "\[IndentingNewLine]"}], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, {3.6962028016779594`*^9, 
   3.6962028431238194`*^9}, {3.6962409202591453`*^9, 3.696240960348607*^9}, {
   3.6962647195986147`*^9, 3.6962647728816843`*^9}, {3.698919377970853*^9, 
   3.698919424892799*^9}, {3.698919468571566*^9, 3.698919482829412*^9}, {
   3.6989195439993896`*^9, 3.6989195596719923`*^9}, {3.69891960248788*^9, 
   3.698919612518206*^9}, 3.698919797560429*^9, {3.700056070543907*^9, 
   3.7000561197264986`*^9}, 3.700056203218848*^9, {3.710522055291274*^9, 
   3.7105220587191615`*^9}, {3.710522182374197*^9, 3.7105221903457985`*^9}, 
   3.710522442622532*^9}],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.685438663623215*^9, 3.6854386643782587`*^9}}],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"Metrix", " ", "coefficients", " ", "of", " ", "non"}], "-", 
   "grid", "-", 
   RowBox[{"based", " ", "interpolation"}]}], "Subsection",
  FontColor->RGBColor[1, 0.5, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"where", " ", 
    StyleBox[
     RowBox[{
      StyleBox["t", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "he"}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["n", "Subsection",
         FontColor->RGBColor[1, 0.5, 0]], "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "um", 
      StyleBox["b", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "er"}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     StyleBox[
      RowBox[{
       StyleBox["o", "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "f"}], "Subsection",
      FontColor->RGBColor[1, 0.5, 0]], "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["g", "Subsection",
         FontColor->RGBColor[1, 0.5, 0]], "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "ri", 
      StyleBox["d", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]]}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["p", "Subsection",
         FontColor->RGBColor[1, 0.5, 0]], "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "oi", 
      StyleBox["n", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "ts"}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     StyleBox[
      RowBox[{
       StyleBox["i", "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "s"}], "Subsection",
      FontColor->RGBColor[1, 0.5, 0]], "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     StyleBox[
      RowBox[{
       StyleBox["d", "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "n"}], "Subsection",
      FontColor->RGBColor[1, 0.5, 0]], "Subsection",
     FontColor->RGBColor[1, 0.5, 0]]}], "+", "1", " "}], "Subsection",
  FontColor->RGBColor[1, 0.5, 0]]}], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
  3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
  3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
  3.6962004006661854`*^9, 3.6962004022131395`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dn", "=", "17"}], ";", 
  RowBox[{"djn", "=", "2"}], ";", 
  RowBox[{"qi", "=", "0"}], ";", 
  RowBox[{"zhi", "=", "1"}], ";", 
  RowBox[{"buchang", "=", 
   FractionBox[
    RowBox[{"zhi", "-", "qi"}], "dn"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xzuo", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ii", "*", "buchang"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "dn"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dwen1", "=", "1"}], ";", 
  RowBox[{"dwen2", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fp", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"mm", "=", "1"}], ",", 
   RowBox[{"mm", "\[LessEqual]", 
    RowBox[{"dn", "+", "1"}]}], ",", 
   RowBox[{"mm", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"faa", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"xzuo", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], "-", 
              RowBox[{"xzuo", "[", 
               RowBox[{"[", "mm", "]"}], "]"}]}], ")"}], "ij"], 
           RowBox[{"ij", "!"}]], ",", 
          RowBox[{"{", 
           RowBox[{"ij", ",", "1", ",", "dn"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"f00", "=", 
      RowBox[{"Delete", "[", 
       RowBox[{"faa", ",", "mm"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ftr", "[", "mm", "]"}], "=", "f00"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"zong", "=", "1"}], ",", 
       RowBox[{"zong", "\[LessEqual]", "dn"}], ",", 
       RowBox[{"zong", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ff2", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Delete", "[", 
             RowBox[{
              RowBox[{"f00", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], ",", "zong"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", "1", ",", "dn"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ftryu", "[", 
             RowBox[{"mm", ",", "heng", ",", "zong"}], "]"}], "=", 
            RowBox[{"Delete", "[", 
             RowBox[{"ff2", ",", "heng"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"heng", ",", "1", ",", "dn"}], "}"}]}], "]"}], ";"}], 
        "\[IndentingNewLine]", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
    "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DM", "[", "mm", "]"}], "=", 
     RowBox[{"Det", "[", 
      RowBox[{"ftr", "[", "mm", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "1", ",", 
      RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DMy", "[", 
      RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"ii", "+", "jj"}]], "*", 
      RowBox[{"Det", "[", 
       RowBox[{"ftryu", "[", 
        RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "1", ",", 
      RowBox[{"dn", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "1", ",", "dn"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", "1", ",", "djn"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DMI", "[", 
       RowBox[{"mm", ",", "jj"}], "]"}], "=", 
      RowBox[{"-", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"ii", "=", "1"}], "dn"], 
        RowBox[{"DMy", "[", 
         RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", "djn"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"mm", "=", "1"}], ",", 
   RowBox[{"mm", "\[LessEqual]", 
    RowBox[{"dn", "+", "1"}]}], ",", 
   RowBox[{"mm", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"jj", "=", "1"}], ",", 
      RowBox[{"jj", "\[LessEqual]", "djn"}], ",", 
      RowBox[{"jj", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Xishu", "[", 
          RowBox[{"mm", ",", "jj"}], "]"}], "=", 
         RowBox[{"Insert", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"DMy", "[", 
               RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}], 
              RowBox[{"DM", "[", "mm", "]"}]], ",", 
             RowBox[{"{", 
              RowBox[{"ii", ",", "1", ",", "dn"}], "}"}]}], "]"}], ",", 
           FractionBox[
            RowBox[{"DMI", "[", 
             RowBox[{"mm", ",", "jj"}], "]"}], 
            RowBox[{"DM", "[", "mm", "]"}]], ",", "mm"}], "]"}]}], ";"}], 
       "\[IndentingNewLine]", "}"}]}], "]"}], "\[IndentingNewLine]", "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Xishu0", "[", "mm", "]"}], "=", 
     RowBox[{"Insert", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "dn"}], "}"}]}], "]"}], ",", "1", ",", 
       "mm"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "1", ",", 
      RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<Number of grid points\>\"", "\[Rule]", 
  RowBox[{"Length", "[", "xzuo", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<The values of grid points \!\(\*SubscriptBox[\(x\), \(m\)]\) \
are\>\"", "\[Rule]", "xzuo"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\[CapitalPsi]\!\(\*SubscriptBox[\(''\), \(mn\)]\)\>\"", 
  "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Xishu", "[", 
      RowBox[{"mm", ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\[CapitalPsi]\!\(\*SubscriptBox[\('\), \(mn\)]\)\>\"", 
  "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Xishu", "[", 
      RowBox[{"mm", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\!\(\*SubscriptBox[\(\[CapitalPsi]\), \(mn\)]\)\>\"", "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Xishu0", "[", "mm", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.6759624234629993`*^9, {3.6759625860495634`*^9, 3.67596265659212*^9}, {
   3.6759626872258716`*^9, 3.675962892467659*^9}, {3.67596293019174*^9, 
   3.675962942528322*^9}, {3.6759630447198563`*^9, 3.675963154785993*^9}, {
   3.6759633025527763`*^9, 3.675963495750504*^9}, {3.6759635514086876`*^9, 
   3.675963949906818*^9}, {3.6759639802984715`*^9, 3.6759640251642356`*^9}, {
   3.6759641815538363`*^9, 3.6759642766121645`*^9}, {3.675964383774996*^9, 
   3.6759644520237637`*^9}, {3.675964532579984*^9, 3.675964533056011*^9}, {
   3.6759646207859645`*^9, 3.675964620944975*^9}, {3.6759646760750666`*^9, 
   3.675964676481092*^9}, {3.6759647321592207`*^9, 3.6759647739466734`*^9}, {
   3.675966567279064*^9, 3.6759666232076845`*^9}, {3.6759666723353744`*^9, 
   3.6759668743492517`*^9}, {3.6759669415294113`*^9, 
   3.6759669524800196`*^9}, {3.675967023653513*^9, 3.6759670725562286`*^9}, {
   3.6759671199437046`*^9, 3.675967138650751*^9}, {3.67596717468112*^9, 
   3.6759671885598984`*^9}, {3.67596724240212*^9, 3.6759672871821423`*^9}, {
   3.675967409273484*^9, 3.6759674214261384`*^9}, {3.675967475468186*^9, 
   3.6759674849877205`*^9}, {3.675967530800045*^9, 3.6759675481510344`*^9}, {
   3.6759675992137737`*^9, 3.675967600029815*^9}, {3.675967680839818*^9, 
   3.6759677054982653`*^9}, {3.675967737890082*^9, 3.6759677500255113`*^9}, {
   3.6759677836143885`*^9, 3.675967846335066*^9}, {3.6759678899174185`*^9, 
   3.6759681492211323`*^9}, 3.675968224274682*^9, 3.675968389474204*^9, {
   3.675968440821134*^9, 3.675968441017149*^9}, 3.6759694025448184`*^9, {
   3.6759699479710913`*^9, 3.675969948265132*^9}, 3.6759700585908623`*^9, {
   3.6759706842746515`*^9, 3.675970686648759*^9}, {3.675971018253724*^9, 
   3.675971070924326*^9}, {3.675971617059438*^9, 3.6759716335643625`*^9}, {
   3.6759720990616045`*^9, 3.6759721539160905`*^9}, 3.675972184081963*^9, 
   3.675972270021269*^9, {3.6759725786180863`*^9, 3.6759726079867725`*^9}, {
   3.675972693754222*^9, 3.6759727150843363`*^9}, {3.6759730227205744`*^9, 
   3.675973067455084*^9}, {3.675973122674618*^9, 3.675973139168542*^9}, 
   3.675974890664895*^9, 3.675974938133605*^9, {3.675975411894682*^9, 
   3.6759754121657286`*^9}, 3.6759759691642714`*^9, {3.6760565118614116`*^9, 
   3.6760565412920947`*^9}, 3.676056880845516*^9, {3.6760572865847235`*^9, 
   3.6760572877777915`*^9}, 3.682811064763047*^9, {3.6828117444997396`*^9, 
   3.682811822601656*^9}, {3.6828118564415054`*^9, 3.682811882230229*^9}, {
   3.6828119622436447`*^9, 3.6828120081152925`*^9}, {3.6828121323990374`*^9, 
   3.6828121782739925`*^9}, 3.6828146940554943`*^9, 3.6828147270493193`*^9, 
   3.6828151627337685`*^9, 3.682815572673541*^9, {3.6828171047212963`*^9, 
   3.682817104839142*^9}, {3.6828178115714397`*^9, 3.68281781167861*^9}, {
   3.682818353990249*^9, 3.6828183564601336`*^9}, 3.68282192547829*^9, {
   3.682845865006942*^9, 3.6828458895783854`*^9}, {3.6828459394784384`*^9, 
   3.6828459397055845`*^9}, {3.6828461241318655`*^9, 
   3.6828461242680864`*^9}, {3.6828461928505692`*^9, 
   3.6828461930093307`*^9}, {3.682847131068976*^9, 3.6828471312157183`*^9}, 
   3.6828480502545815`*^9, {3.6828483011571107`*^9, 3.682848301319743*^9}, {
   3.682849728016426*^9, 3.6828497283079348`*^9}, 3.682851733576414*^9, {
   3.682855054284144*^9, 3.682855056094044*^9}, 3.6828557236825333`*^9, {
   3.6828590290134106`*^9, 3.6828590291917*^9}, 3.682859985641057*^9, {
   3.6828616675991087`*^9, 3.682861667857625*^9}, {3.683302738035482*^9, 
   3.6833027430906067`*^9}, {3.6854372996992035`*^9, 
   3.6854373007932653`*^9}, {3.685438660421032*^9, 3.6854386607080483`*^9}, 
   3.685529089003772*^9, {3.685534719892441*^9, 3.6855347290519648`*^9}, 
   3.685534763071911*^9, 3.6855348071804333`*^9, {3.685534884429852*^9, 
   3.6855348846478643`*^9}, 3.685534940284047*^9, 3.685534970566779*^9, 
   3.6855350027536197`*^9, 3.685535047497179*^9, {3.685535089869602*^9, 
   3.6855350900456123`*^9}, 3.6855351981397953`*^9, 3.6855352440554214`*^9, {
   3.6855353418990173`*^9, 3.6855353522986126`*^9}, {3.6855355546231847`*^9, 
   3.6855355548231964`*^9}, 3.6855361229866934`*^9, {3.689880058742367*^9, 
   3.689880072107131*^9}, 3.689880112371434*^9, {3.689880433315791*^9, 
   3.6898804425093164`*^9}, 3.6898805814352627`*^9, {3.6905436739893265`*^9, 
   3.6905436743013268`*^9}, 3.6961956331154366`*^9, {3.696197256456332*^9, 
   3.696197265722399*^9}, {3.6961973507254715`*^9, 3.6961974057228436`*^9}, 
   3.6961995709825974`*^9, {3.6962006190853205`*^9, 3.696200619163449*^9}, {
   3.6962405585741663`*^9, 3.696240559183572*^9}}],

Cell[BoxData[
 RowBox[{"\<\"Number of grid points\"\>", "\[Rule]", "18"}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.696240564402568*^9, 
   3.6962420961440144`*^9, 3.696242643930164*^9, 3.6962435190148597`*^9, {
   3.6962517499651318`*^9, 3.696251764251073*^9}, 3.696252238835943*^9, 
   3.6962532806290264`*^9, 3.696255917007169*^9, 3.6989199029457407`*^9, 
   3.7054191609921923`*^9, 3.7054236675715714`*^9}],

Cell[BoxData[
 RowBox[{"\<\"The values of grid points \\!\\(\\*SubscriptBox[\\(x\\), \
\\(m\\)]\\) are\"\>", "\[Rule]", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    FractionBox["1", "17"], ",", 
    FractionBox["2", "17"], ",", 
    FractionBox["3", "17"], ",", 
    FractionBox["4", "17"], ",", 
    FractionBox["5", "17"], ",", 
    FractionBox["6", "17"], ",", 
    FractionBox["7", "17"], ",", 
    FractionBox["8", "17"], ",", 
    FractionBox["9", "17"], ",", 
    FractionBox["10", "17"], ",", 
    FractionBox["11", "17"], ",", 
    FractionBox["12", "17"], ",", 
    FractionBox["13", "17"], ",", 
    FractionBox["14", "17"], ",", 
    FractionBox["15", "17"], ",", 
    FractionBox["16", "17"], ",", "1"}], "}"}]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.696240564402568*^9, 
   3.6962420961440144`*^9, 3.696242643930164*^9, 3.6962435190148597`*^9, {
   3.6962517499651318`*^9, 3.696251764251073*^9}, 3.696252238835943*^9, 
   3.6962532806290264`*^9, 3.696255917007169*^9, 3.6989199029457407`*^9, 
   3.7054191609921923`*^9, 3.7054236675715714`*^9}],

Cell[BoxData[
 RowBox[{"\<\"\[CapitalPsi]\\!\\(\\*SubscriptBox[\\(''\\), \\(mn\\)]\\)\"\>", 
  "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       FractionBox["99560318797", "33633600"], 
       RowBox[{"-", 
        FractionBox["8638205087", "360360"]}], 
       FractionBox["10408653767", "90090"], 
       RowBox[{"-", 
        FractionBox["10998803327", "27027"]}], 
       FractionBox["11293878107", "10296"], 
       RowBox[{"-", 
        FractionBox["458836919", "198"]}], 
       FractionBox["11588952887", "2970"], 
       RowBox[{"-", 
        FractionBox["11673259967", "2205"]}], 
       FractionBox["11736490277", "2016"], 
       RowBox[{"-", 
        FractionBox["1309518823", "252"]}], 
       FractionBox["11825012711", "3150"], 
       RowBox[{"-", 
        FractionBox["1077927517", "495"]}], 
       FractionBox["11884027667", "11880"], 
       RowBox[{"-", 
        FractionBox["915901979", "2574"]}], 
       FractionBox["11926181207", "126126"], 
       RowBox[{"-", 
        FractionBox["11943042623", "675675"]}], 
       FractionBox["5978898181", "2882880"], 
       RowBox[{"-", 
        FractionBox["41421503", "360360"]}]},
      {
       FractionBox["41421503", "360360"], 
       FractionBox["2724744887", "3057600"], 
       RowBox[{"-", 
        FractionBox["287589391", "45045"]}], 
       FractionBox["391733431", "18018"], 
       RowBox[{"-", 
        FractionBox["426448111", "7722"]}], 
       FractionBox["443805451", "3960"], 
       RowBox[{"-", 
        FractionBox["90843971", "495"]}], 
       FractionBox["461162791", "1890"], 
       RowBox[{"-", 
        FractionBox["466122031", "1764"]}], 
       FractionBox["469841461", "2016"], 
       RowBox[{"-", 
        FractionBox["52526039", "315"]}], 
       FractionBox["475048663", "4950"], 
       RowBox[{"-", 
        FractionBox["3941671", "90"]}], 
       FractionBox["478520131", "30888"], 
       RowBox[{"-", 
        FractionBox["36911947", "9009"]}], 
       FractionBox["480999751", "630630"], 
       RowBox[{"-", 
        FractionBox["481991599", "5405400"]}], 
       FractionBox["14201749", "2882880"]},
      {
       RowBox[{"-", 
        FractionBox["14201749", "2882880"]}], 
       FractionBox["293501753", "1441440"], 
       FractionBox["22221499", "161700"], 
       RowBox[{"-", 
        FractionBox["85213673", "36036"]}], 
       FractionBox["137285693", "20592"], 
       RowBox[{"-", 
        FractionBox["154643033", "11880"]}], 
       FractionBox["163321703", "7920"], 
       RowBox[{"-", 
        FractionBox["33705781", "1260"]}], 
       FractionBox["172000373", "6048"], 
       RowBox[{"-", 
        FractionBox["174479993", "7056"]}], 
       FractionBox["44084927", "2520"], 
       RowBox[{"-", 
        FractionBox["19754017", "1980"]}], 
       FractionBox["178943309", "39600"], 
       RowBox[{"-", 
        FractionBox["16353643", "10296"]}], 
       FractionBox["180679043", "432432"], 
       RowBox[{"-", 
        FractionBox["1073057", "13860"]}], 
       FractionBox["181918853", "20180160"], 
       RowBox[{"-", 
        FractionBox["10730281", "21621600"]}]},
      {
       FractionBox["10730281", "21621600"], 
       RowBox[{"-", 
        FractionBox["199772117", "14414400"]}], 
       FractionBox["251844137", "900900"], 
       RowBox[{"-", 
        FractionBox["153378947", "573300"]}], 
       RowBox[{"-", 
        FractionBox["43556057", "51480"]}], 
       FractionBox["95628077", "39600"], 
       RowBox[{"-", 
        FractionBox["112985417", "29700"]}], 
       FractionBox["121664087", "25200"], 
       RowBox[{"-", 
        FractionBox["126871289", "25200"]}], 
       FractionBox["130342757", "30240"], 
       RowBox[{"-", 
        FractionBox["132822377", "44100"]}], 
       FractionBox["33670523", "19800"], 
       RowBox[{"-", 
        FractionBox["15125393", "19800"]}], 
       FractionBox["137285693", "514800"], 
       RowBox[{"-", 
        FractionBox["1142417", "16380"]}], 
       FractionBox["139021427", "10810800"], 
       RowBox[{"-", 
        FractionBox["10745309", "7207200"]}], 
       FractionBox["8250661", "100900800"]},
      {
       RowBox[{"-", 
        FractionBox["8250661", "100900800"]}], 
       FractionBox["148939907", "75675600"], 
       RowBox[{"-", 
        FractionBox["166297247", "6306300"]}], 
       FractionBox["218369267", "630630"], 
       RowBox[{"-", 
        FractionBox["1865775619", "3603600"]}], 
       RowBox[{"-", 
        FractionBox["10081187", "69300"]}], 
       FractionBox["62153207", "69300"], 
       RowBox[{"-", 
        FractionBox["79510547", "66150"]}], 
       FractionBox["88189217", "70560"], 
       RowBox[{"-", 
        FractionBox["93396419", "88200"]}], 
       FractionBox["96867887", "132300"], 
       RowBox[{"-", 
        FractionBox["14192501", "34650"]}], 
       FractionBox["50603611", "277200"], 
       RowBox[{"-", 
        FractionBox["11405963", "180180"]}], 
       FractionBox["103810823", "6306300"], 
       RowBox[{"-", 
        FractionBox["9523417", "3153150"]}], 
       FractionBox["105546557", "302702400"], 
       RowBox[{"-", 
        FractionBox["480607", "25225200"]}]},
      {
       FractionBox["480607", "25225200"], 
       RowBox[{"-", 
        FractionBox["8570873", "20180160"]}], 
       FractionBox["710651", "145530"], 
       RowBox[{"-", 
        FractionBox["10573643", "252252"]}], 
       FractionBox["14579183", "36036"], 
       RowBox[{"-", 
        FractionBox["2451587", "3600"]}], 
       FractionBox["1442977", "6930"], 
       FractionBox["2562563", "8820"], 
       RowBox[{"-", 
        FractionBox["3897743", "10584"]}], 
       FractionBox["4565333", "14112"], 
       RowBox[{"-", 
        FractionBox["4965887", "22050"]}], 
       FractionBox["5232923", "41580"], 
       RowBox[{"-", 
        FractionBox["110687", "1980"]}], 
       FractionBox["2783359", "144144"], 
       RowBox[{"-", 
        FractionBox["630887", "126126"]}], 
       FractionBox["88723", "97020"], 
       RowBox[{"-", 
        FractionBox["48263", "458640"]}], 
       FractionBox["347089", "60540480"]},
      {
       RowBox[{"-", 
        FractionBox["347089", "60540480"]}], 
       FractionBox["6167549", "50450400"], 
       RowBox[{"-", 
        FractionBox["6568103", "5045040"]}], 
       FractionBox["7235693", "756756"], 
       RowBox[{"-", 
        FractionBox["8570873", "144144"]}], 
       FractionBox["12576413", "27720"], 
       RowBox[{"-", 
        FractionBox["54568691", "69300"]}], 
       FractionBox["3445747", "8820"], 
       FractionBox["559793", "14112"], 
       RowBox[{"-", 
        FractionBox["1894973", "21168"]}], 
       FractionBox["2562563", "35280"], 
       RowBox[{"-", 
        FractionBox["2963117", "69300"]}], 
       FractionBox["3230153", "166320"], 
       RowBox[{"-", 
        FractionBox["488699", "72072"]}], 
       FractionBox["890987", "504504"], 
       RowBox[{"-", 
        FractionBox["45373", "140140"]}], 
       FractionBox["150569", "4036032"], 
       RowBox[{"-", 
        FractionBox["20519", "10090080"]}]},
      {
       FractionBox["20519", "10090080"], 
       RowBox[{"-", 
        FractionBox["52309", "1235520"]}], 
       FractionBox["55777", "128700"], 
       RowBox[{"-", 
        FractionBox["60979", "20592"]}], 
       FractionBox["487543", "30888"], 
       RowBox[{"-", 
        FractionBox["608923", "7920"]}], 
       FractionBox["973063", "1980"], 
       RowBox[{"-", 
        FractionBox["37579537", "44100"]}], 
       FractionBox["69071", "144"], 
       RowBox[{"-", 
        FractionBox["17051", "288"]}], 
       RowBox[{"-", 
        FractionBox["289", "540"]}], 
       FractionBox["62713", "7920"], 
       RowBox[{"-", 
        FractionBox["99127", "19800"]}], 
       FractionBox["123403", "61776"], 
       RowBox[{"-", 
        FractionBox["140743", "252252"]}], 
       FractionBox["5491", "51480"], 
       RowBox[{"-", 
        FractionBox["289", "22880"]}], 
       FractionBox["289", "411840"]},
      {
       RowBox[{"-", 
        FractionBox["289", "411840"]}], 
       FractionBox["4624", "315315"], 
       RowBox[{"-", 
        FractionBox["578", "3861"]}], 
       FractionBox["32368", "32175"], 
       RowBox[{"-", 
        FractionBox["2023", "396"]}], 
       FractionBox["32368", "1485"], 
       RowBox[{"-", 
        FractionBox["4046", "45"]}], 
       FractionBox["4624", "9"], 
       RowBox[{"-", 
        FractionBox["311469461", "352800"]}], 
       FractionBox["4624", "9"], 
       RowBox[{"-", 
        FractionBox["4046", "45"]}], 
       FractionBox["32368", "1485"], 
       RowBox[{"-", 
        FractionBox["2023", "396"]}], 
       FractionBox["32368", "32175"], 
       RowBox[{"-", 
        FractionBox["578", "3861"]}], 
       FractionBox["4624", "315315"], 
       RowBox[{"-", 
        FractionBox["289", "411840"]}], "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["289", "411840"]}], 
       FractionBox["4624", "315315"], 
       RowBox[{"-", 
        FractionBox["578", "3861"]}], 
       FractionBox["32368", "32175"], 
       RowBox[{"-", 
        FractionBox["2023", "396"]}], 
       FractionBox["32368", "1485"], 
       RowBox[{"-", 
        FractionBox["4046", "45"]}], 
       FractionBox["4624", "9"], 
       RowBox[{"-", 
        FractionBox["311469461", "352800"]}], 
       FractionBox["4624", "9"], 
       RowBox[{"-", 
        FractionBox["4046", "45"]}], 
       FractionBox["32368", "1485"], 
       RowBox[{"-", 
        FractionBox["2023", "396"]}], 
       FractionBox["32368", "32175"], 
       RowBox[{"-", 
        FractionBox["578", "3861"]}], 
       FractionBox["4624", "315315"], 
       RowBox[{"-", 
        FractionBox["289", "411840"]}]},
      {
       FractionBox["289", "411840"], 
       RowBox[{"-", 
        FractionBox["289", "22880"]}], 
       FractionBox["5491", "51480"], 
       RowBox[{"-", 
        FractionBox["140743", "252252"]}], 
       FractionBox["123403", "61776"], 
       RowBox[{"-", 
        FractionBox["99127", "19800"]}], 
       FractionBox["62713", "7920"], 
       RowBox[{"-", 
        FractionBox["289", "540"]}], 
       RowBox[{"-", 
        FractionBox["17051", "288"]}], 
       FractionBox["69071", "144"], 
       RowBox[{"-", 
        FractionBox["37579537", "44100"]}], 
       FractionBox["973063", "1980"], 
       RowBox[{"-", 
        FractionBox["608923", "7920"]}], 
       FractionBox["487543", "30888"], 
       RowBox[{"-", 
        FractionBox["60979", "20592"]}], 
       FractionBox["55777", "128700"], 
       RowBox[{"-", 
        FractionBox["52309", "1235520"]}], 
       FractionBox["20519", "10090080"]},
      {
       RowBox[{"-", 
        FractionBox["20519", "10090080"]}], 
       FractionBox["150569", "4036032"], 
       RowBox[{"-", 
        FractionBox["45373", "140140"]}], 
       FractionBox["890987", "504504"], 
       RowBox[{"-", 
        FractionBox["488699", "72072"]}], 
       FractionBox["3230153", "166320"], 
       RowBox[{"-", 
        FractionBox["2963117", "69300"]}], 
       FractionBox["2562563", "35280"], 
       RowBox[{"-", 
        FractionBox["1894973", "21168"]}], 
       FractionBox["559793", "14112"], 
       FractionBox["3445747", "8820"], 
       RowBox[{"-", 
        FractionBox["54568691", "69300"]}], 
       FractionBox["12576413", "27720"], 
       RowBox[{"-", 
        FractionBox["8570873", "144144"]}], 
       FractionBox["7235693", "756756"], 
       RowBox[{"-", 
        FractionBox["6568103", "5045040"]}], 
       FractionBox["6167549", "50450400"], 
       RowBox[{"-", 
        FractionBox["347089", "60540480"]}]},
      {
       FractionBox["347089", "60540480"], 
       RowBox[{"-", 
        FractionBox["48263", "458640"]}], 
       FractionBox["88723", "97020"], 
       RowBox[{"-", 
        FractionBox["630887", "126126"]}], 
       FractionBox["2783359", "144144"], 
       RowBox[{"-", 
        FractionBox["110687", "1980"]}], 
       FractionBox["5232923", "41580"], 
       RowBox[{"-", 
        FractionBox["4965887", "22050"]}], 
       FractionBox["4565333", "14112"], 
       RowBox[{"-", 
        FractionBox["3897743", "10584"]}], 
       FractionBox["2562563", "8820"], 
       FractionBox["1442977", "6930"], 
       RowBox[{"-", 
        FractionBox["2451587", "3600"]}], 
       FractionBox["14579183", "36036"], 
       RowBox[{"-", 
        FractionBox["10573643", "252252"]}], 
       FractionBox["710651", "145530"], 
       RowBox[{"-", 
        FractionBox["8570873", "20180160"]}], 
       FractionBox["480607", "25225200"]},
      {
       RowBox[{"-", 
        FractionBox["480607", "25225200"]}], 
       FractionBox["105546557", "302702400"], 
       RowBox[{"-", 
        FractionBox["9523417", "3153150"]}], 
       FractionBox["103810823", "6306300"], 
       RowBox[{"-", 
        FractionBox["11405963", "180180"]}], 
       FractionBox["50603611", "277200"], 
       RowBox[{"-", 
        FractionBox["14192501", "34650"]}], 
       FractionBox["96867887", "132300"], 
       RowBox[{"-", 
        FractionBox["93396419", "88200"]}], 
       FractionBox["88189217", "70560"], 
       RowBox[{"-", 
        FractionBox["79510547", "66150"]}], 
       FractionBox["62153207", "69300"], 
       RowBox[{"-", 
        FractionBox["10081187", "69300"]}], 
       RowBox[{"-", 
        FractionBox["1865775619", "3603600"]}], 
       FractionBox["218369267", "630630"], 
       RowBox[{"-", 
        FractionBox["166297247", "6306300"]}], 
       FractionBox["148939907", "75675600"], 
       RowBox[{"-", 
        FractionBox["8250661", "100900800"]}]},
      {
       FractionBox["8250661", "100900800"], 
       RowBox[{"-", 
        FractionBox["10745309", "7207200"]}], 
       FractionBox["139021427", "10810800"], 
       RowBox[{"-", 
        FractionBox["1142417", "16380"]}], 
       FractionBox["137285693", "514800"], 
       RowBox[{"-", 
        FractionBox["15125393", "19800"]}], 
       FractionBox["33670523", "19800"], 
       RowBox[{"-", 
        FractionBox["132822377", "44100"]}], 
       FractionBox["130342757", "30240"], 
       RowBox[{"-", 
        FractionBox["126871289", "25200"]}], 
       FractionBox["121664087", "25200"], 
       RowBox[{"-", 
        FractionBox["112985417", "29700"]}], 
       FractionBox["95628077", "39600"], 
       RowBox[{"-", 
        FractionBox["43556057", "51480"]}], 
       RowBox[{"-", 
        FractionBox["153378947", "573300"]}], 
       FractionBox["251844137", "900900"], 
       RowBox[{"-", 
        FractionBox["199772117", "14414400"]}], 
       FractionBox["10730281", "21621600"]},
      {
       RowBox[{"-", 
        FractionBox["10730281", "21621600"]}], 
       FractionBox["181918853", "20180160"], 
       RowBox[{"-", 
        FractionBox["1073057", "13860"]}], 
       FractionBox["180679043", "432432"], 
       RowBox[{"-", 
        FractionBox["16353643", "10296"]}], 
       FractionBox["178943309", "39600"], 
       RowBox[{"-", 
        FractionBox["19754017", "1980"]}], 
       FractionBox["44084927", "2520"], 
       RowBox[{"-", 
        FractionBox["174479993", "7056"]}], 
       FractionBox["172000373", "6048"], 
       RowBox[{"-", 
        FractionBox["33705781", "1260"]}], 
       FractionBox["163321703", "7920"], 
       RowBox[{"-", 
        FractionBox["154643033", "11880"]}], 
       FractionBox["137285693", "20592"], 
       RowBox[{"-", 
        FractionBox["85213673", "36036"]}], 
       FractionBox["22221499", "161700"], 
       FractionBox["293501753", "1441440"], 
       RowBox[{"-", 
        FractionBox["14201749", "2882880"]}]},
      {
       FractionBox["14201749", "2882880"], 
       RowBox[{"-", 
        FractionBox["481991599", "5405400"]}], 
       FractionBox["480999751", "630630"], 
       RowBox[{"-", 
        FractionBox["36911947", "9009"]}], 
       FractionBox["478520131", "30888"], 
       RowBox[{"-", 
        FractionBox["3941671", "90"]}], 
       FractionBox["475048663", "4950"], 
       RowBox[{"-", 
        FractionBox["52526039", "315"]}], 
       FractionBox["469841461", "2016"], 
       RowBox[{"-", 
        FractionBox["466122031", "1764"]}], 
       FractionBox["461162791", "1890"], 
       RowBox[{"-", 
        FractionBox["90843971", "495"]}], 
       FractionBox["443805451", "3960"], 
       RowBox[{"-", 
        FractionBox["426448111", "7722"]}], 
       FractionBox["391733431", "18018"], 
       RowBox[{"-", 
        FractionBox["287589391", "45045"]}], 
       FractionBox["2724744887", "3057600"], 
       FractionBox["41421503", "360360"]},
      {
       RowBox[{"-", 
        FractionBox["41421503", "360360"]}], 
       FractionBox["5978898181", "2882880"], 
       RowBox[{"-", 
        FractionBox["11943042623", "675675"]}], 
       FractionBox["11926181207", "126126"], 
       RowBox[{"-", 
        FractionBox["915901979", "2574"]}], 
       FractionBox["11884027667", "11880"], 
       RowBox[{"-", 
        FractionBox["1077927517", "495"]}], 
       FractionBox["11825012711", "3150"], 
       RowBox[{"-", 
        FractionBox["1309518823", "252"]}], 
       FractionBox["11736490277", "2016"], 
       RowBox[{"-", 
        FractionBox["11673259967", "2205"]}], 
       FractionBox["11588952887", "2970"], 
       RowBox[{"-", 
        FractionBox["458836919", "198"]}], 
       FractionBox["11293878107", "10296"], 
       RowBox[{"-", 
        FractionBox["10998803327", "27027"]}], 
       FractionBox["10408653767", "90090"], 
       RowBox[{"-", 
        FractionBox["8638205087", "360360"]}], 
       FractionBox["99560318797", "33633600"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.696240564402568*^9, 
   3.6962420961440144`*^9, 3.696242643930164*^9, 3.6962435190148597`*^9, {
   3.6962517499651318`*^9, 3.696251764251073*^9}, 3.696252238835943*^9, 
   3.6962532806290264`*^9, 3.696255917007169*^9, 3.6989199029457407`*^9, 
   3.7054191609921923`*^9, 3.7054236675871944`*^9}],

Cell[BoxData[
 RowBox[{"\<\"\[CapitalPsi]\\!\\(\\*SubscriptBox[\\('\\), \\(mn\\)]\\)\"\>", 
  "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", 
        FractionBox["42142223", "720720"]}], "289", 
       RowBox[{"-", "1156"}], 
       FractionBox["11560", "3"], 
       RowBox[{"-", "10115"}], 
       FractionBox["105196", "5"], 
       RowBox[{"-", 
        FractionBox["105196", "3"]}], 
       FractionBox["330616", "7"], 
       RowBox[{"-", 
        FractionBox["206635", "4"]}], 
       FractionBox["413270", "9"], 
       RowBox[{"-", 
        FractionBox["165308", "5"]}], 
       FractionBox["210392", "11"], 
       RowBox[{"-", 
        FractionBox["26299", "3"]}], 
       FractionBox["40460", "13"], 
       RowBox[{"-", 
        FractionBox["5780", "7"]}], 
       FractionBox["2312", "15"], 
       RowBox[{"-", 
        FractionBox["289", "16"]}], "1"},
      {
       RowBox[{"-", "1"}], 
       RowBox[{"-", 
        FractionBox["29169263", "720720"]}], "136", 
       RowBox[{"-", "340"}], 
       FractionBox["2380", "3"], 
       RowBox[{"-", "1547"}], 
       FractionBox["12376", "5"], 
       RowBox[{"-", 
        FractionBox["9724", "3"]}], 
       FractionBox["24310", "7"], 
       RowBox[{"-", 
        FractionBox["12155", "4"]}], 
       FractionBox["19448", "9"], 
       RowBox[{"-", 
        FractionBox["6188", "5"]}], 
       FractionBox["6188", "11"], 
       RowBox[{"-", 
        FractionBox["595", "3"]}], 
       FractionBox["680", "13"], 
       RowBox[{"-", 
        FractionBox["68", "7"]}], 
       FractionBox["17", "15"], 
       RowBox[{"-", 
        FractionBox["1", "16"]}]},
      {
       FractionBox["1", "16"], 
       RowBox[{"-", 
        FractionBox["17", "8"]}], 
       RowBox[{"-", 
        FractionBox["11138689", "360360"]}], "85", 
       RowBox[{"-", 
        FractionBox["595", "4"]}], 
       FractionBox["1547", "6"], 
       RowBox[{"-", 
        FractionBox["1547", "4"]}], 
       FractionBox["2431", "5"], 
       RowBox[{"-", 
        FractionBox["12155", "24"]}], 
       FractionBox["12155", "28"], 
       RowBox[{"-", 
        FractionBox["2431", "8"]}], 
       FractionBox["1547", "9"], 
       RowBox[{"-", 
        FractionBox["1547", "20"]}], 
       FractionBox["595", "22"], 
       RowBox[{"-", 
        FractionBox["85", "12"]}], 
       FractionBox["17", "13"], 
       RowBox[{"-", 
        FractionBox["17", "112"]}], 
       FractionBox["1", "120"]},
      {
       RowBox[{"-", 
        FractionBox["1", "120"]}], 
       FractionBox["17", "80"], 
       RowBox[{"-", 
        FractionBox["17", "5"]}], 
       RowBox[{"-", 
        FractionBox["8688241", "360360"]}], 
       FractionBox["119", "2"], 
       RowBox[{"-", 
        FractionBox["1547", "20"]}], 
       FractionBox["1547", "15"], 
       RowBox[{"-", 
        FractionBox["2431", "20"]}], 
       FractionBox["2431", "20"], 
       RowBox[{"-", 
        FractionBox["2431", "24"]}], 
       FractionBox["2431", "35"], 
       RowBox[{"-", 
        FractionBox["1547", "40"]}], 
       FractionBox["1547", "90"], 
       RowBox[{"-", 
        FractionBox["119", "20"]}], 
       FractionBox["17", "11"], 
       RowBox[{"-", 
        FractionBox["17", "60"]}], 
       FractionBox["17", "520"], 
       RowBox[{"-", 
        FractionBox["1", "560"]}]},
      {
       FractionBox["1", "560"], 
       RowBox[{"-", 
        FractionBox["17", "420"]}], 
       FractionBox["17", "35"], 
       RowBox[{"-", 
        FractionBox["34", "7"]}], 
       RowBox[{"-", 
        FractionBox["6719131", "360360"]}], 
       FractionBox["221", "5"], 
       RowBox[{"-", 
        FractionBox["221", "5"]}], 
       FractionBox["4862", "105"], 
       RowBox[{"-", 
        FractionBox["2431", "56"]}], 
       FractionBox["2431", "70"], 
       RowBox[{"-", 
        FractionBox["2431", "105"]}], 
       FractionBox["442", "35"], 
       RowBox[{"-", 
        FractionBox["221", "40"]}], 
       FractionBox["17", "9"], 
       RowBox[{"-", 
        FractionBox["17", "35"]}], 
       FractionBox["34", "385"], 
       RowBox[{"-", 
        FractionBox["17", "1680"]}], 
       FractionBox["1", "1820"]},
      {
       RowBox[{"-", 
        FractionBox["1", "1820"]}], 
       FractionBox["17", "1456"], 
       RowBox[{"-", 
        FractionBox["34", "273"]}], 
       FractionBox["85", "91"], 
       RowBox[{"-", 
        FractionBox["85", "13"]}], 
       RowBox[{"-", 
        FractionBox["386359", "27720"]}], "34", 
       RowBox[{"-", 
        FractionBox["187", "7"]}], 
       FractionBox["935", "42"], 
       RowBox[{"-", 
        FractionBox["935", "56"]}], 
       FractionBox["374", "35"], 
       RowBox[{"-", 
        FractionBox["17", "3"]}], 
       FractionBox["17", "7"], 
       RowBox[{"-", 
        FractionBox["85", "104"]}], 
       FractionBox["170", "819"], 
       RowBox[{"-", 
        FractionBox["17", "455"]}], 
       FractionBox["17", "4004"], 
       RowBox[{"-", 
        FractionBox["1", "4368"]}]},
      {
       FractionBox["1", "4368"], 
       RowBox[{"-", 
        FractionBox["17", "3640"]}], 
       FractionBox["17", "364"], 
       RowBox[{"-", 
        FractionBox["85", "273"]}], 
       FractionBox["85", "52"], 
       RowBox[{"-", 
        FractionBox["17", "2"]}], 
       RowBox[{"-", 
        FractionBox["268549", "27720"]}], 
       FractionBox["187", "7"], 
       RowBox[{"-", 
        FractionBox["935", "56"]}], 
       FractionBox["935", "84"], 
       RowBox[{"-", 
        FractionBox["187", "28"]}], 
       FractionBox["17", "5"], 
       RowBox[{"-", 
        FractionBox["17", "12"]}], 
       FractionBox["85", "182"], 
       RowBox[{"-", 
        FractionBox["85", "728"]}], 
       FractionBox["17", "819"], 
       RowBox[{"-", 
        FractionBox["17", "7280"]}], 
       FractionBox["1", "8008"]},
      {
       RowBox[{"-", 
        FractionBox["1", "8008"]}], 
       FractionBox["17", "6864"], 
       RowBox[{"-", 
        FractionBox["17", "715"]}], 
       FractionBox["85", "572"], 
       RowBox[{"-", 
        FractionBox["595", "858"]}], 
       FractionBox["119", "44"], 
       RowBox[{"-", 
        FractionBox["119", "11"]}], 
       RowBox[{"-", 
        FractionBox["2057", "360"]}], 
       FractionBox["85", "4"], 
       RowBox[{"-", 
        FractionBox["85", "8"]}], 
       FractionBox["17", "3"], 
       RowBox[{"-", 
        FractionBox["119", "44"]}], 
       FractionBox["119", "110"], 
       RowBox[{"-", 
        FractionBox["595", "1716"]}], 
       FractionBox["85", "1001"], 
       RowBox[{"-", 
        FractionBox["17", "1144"]}], 
       FractionBox["17", "10296"], 
       RowBox[{"-", 
        FractionBox["1", "11440"]}]},
      {
       FractionBox["1", "11440"], 
       RowBox[{"-", 
        FractionBox["17", "10010"]}], 
       FractionBox["34", "2145"], 
       RowBox[{"-", 
        FractionBox["68", "715"]}], 
       FractionBox["119", "286"], 
       RowBox[{"-", 
        FractionBox["238", "165"]}], 
       FractionBox["238", "55"], 
       RowBox[{"-", 
        FractionBox["68", "5"]}], 
       RowBox[{"-", 
        FractionBox["17", "9"]}], "17", 
       RowBox[{"-", 
        FractionBox["34", "5"]}], 
       FractionBox["476", "165"], 
       RowBox[{"-", 
        FractionBox["119", "110"]}], 
       FractionBox["238", "715"], 
       RowBox[{"-", 
        FractionBox["34", "429"]}], 
       FractionBox["68", "5005"], 
       RowBox[{"-", 
        FractionBox["17", "11440"]}], 
       FractionBox["1", "12870"]},
      {
       RowBox[{"-", 
        FractionBox["1", "12870"]}], 
       FractionBox["17", "11440"], 
       RowBox[{"-", 
        FractionBox["68", "5005"]}], 
       FractionBox["34", "429"], 
       RowBox[{"-", 
        FractionBox["238", "715"]}], 
       FractionBox["119", "110"], 
       RowBox[{"-", 
        FractionBox["476", "165"]}], 
       FractionBox["34", "5"], 
       RowBox[{"-", "17"}], 
       FractionBox["17", "9"], 
       FractionBox["68", "5"], 
       RowBox[{"-", 
        FractionBox["238", "55"]}], 
       FractionBox["238", "165"], 
       RowBox[{"-", 
        FractionBox["119", "286"]}], 
       FractionBox["68", "715"], 
       RowBox[{"-", 
        FractionBox["34", "2145"]}], 
       FractionBox["17", "10010"], 
       RowBox[{"-", 
        FractionBox["1", "11440"]}]},
      {
       FractionBox["1", "11440"], 
       RowBox[{"-", 
        FractionBox["17", "10296"]}], 
       FractionBox["17", "1144"], 
       RowBox[{"-", 
        FractionBox["85", "1001"]}], 
       FractionBox["595", "1716"], 
       RowBox[{"-", 
        FractionBox["119", "110"]}], 
       FractionBox["119", "44"], 
       RowBox[{"-", 
        FractionBox["17", "3"]}], 
       FractionBox["85", "8"], 
       RowBox[{"-", 
        FractionBox["85", "4"]}], 
       FractionBox["2057", "360"], 
       FractionBox["119", "11"], 
       RowBox[{"-", 
        FractionBox["119", "44"]}], 
       FractionBox["595", "858"], 
       RowBox[{"-", 
        FractionBox["85", "572"]}], 
       FractionBox["17", "715"], 
       RowBox[{"-", 
        FractionBox["17", "6864"]}], 
       FractionBox["1", "8008"]},
      {
       RowBox[{"-", 
        FractionBox["1", "8008"]}], 
       FractionBox["17", "7280"], 
       RowBox[{"-", 
        FractionBox["17", "819"]}], 
       FractionBox["85", "728"], 
       RowBox[{"-", 
        FractionBox["85", "182"]}], 
       FractionBox["17", "12"], 
       RowBox[{"-", 
        FractionBox["17", "5"]}], 
       FractionBox["187", "28"], 
       RowBox[{"-", 
        FractionBox["935", "84"]}], 
       FractionBox["935", "56"], 
       RowBox[{"-", 
        FractionBox["187", "7"]}], 
       FractionBox["268549", "27720"], 
       FractionBox["17", "2"], 
       RowBox[{"-", 
        FractionBox["85", "52"]}], 
       FractionBox["85", "273"], 
       RowBox[{"-", 
        FractionBox["17", "364"]}], 
       FractionBox["17", "3640"], 
       RowBox[{"-", 
        FractionBox["1", "4368"]}]},
      {
       FractionBox["1", "4368"], 
       RowBox[{"-", 
        FractionBox["17", "4004"]}], 
       FractionBox["17", "455"], 
       RowBox[{"-", 
        FractionBox["170", "819"]}], 
       FractionBox["85", "104"], 
       RowBox[{"-", 
        FractionBox["17", "7"]}], 
       FractionBox["17", "3"], 
       RowBox[{"-", 
        FractionBox["374", "35"]}], 
       FractionBox["935", "56"], 
       RowBox[{"-", 
        FractionBox["935", "42"]}], 
       FractionBox["187", "7"], 
       RowBox[{"-", "34"}], 
       FractionBox["386359", "27720"], 
       FractionBox["85", "13"], 
       RowBox[{"-", 
        FractionBox["85", "91"]}], 
       FractionBox["34", "273"], 
       RowBox[{"-", 
        FractionBox["17", "1456"]}], 
       FractionBox["1", "1820"]},
      {
       RowBox[{"-", 
        FractionBox["1", "1820"]}], 
       FractionBox["17", "1680"], 
       RowBox[{"-", 
        FractionBox["34", "385"]}], 
       FractionBox["17", "35"], 
       RowBox[{"-", 
        FractionBox["17", "9"]}], 
       FractionBox["221", "40"], 
       RowBox[{"-", 
        FractionBox["442", "35"]}], 
       FractionBox["2431", "105"], 
       RowBox[{"-", 
        FractionBox["2431", "70"]}], 
       FractionBox["2431", "56"], 
       RowBox[{"-", 
        FractionBox["4862", "105"]}], 
       FractionBox["221", "5"], 
       RowBox[{"-", 
        FractionBox["221", "5"]}], 
       FractionBox["6719131", "360360"], 
       FractionBox["34", "7"], 
       RowBox[{"-", 
        FractionBox["17", "35"]}], 
       FractionBox["17", "420"], 
       RowBox[{"-", 
        FractionBox["1", "560"]}]},
      {
       FractionBox["1", "560"], 
       RowBox[{"-", 
        FractionBox["17", "520"]}], 
       FractionBox["17", "60"], 
       RowBox[{"-", 
        FractionBox["17", "11"]}], 
       FractionBox["119", "20"], 
       RowBox[{"-", 
        FractionBox["1547", "90"]}], 
       FractionBox["1547", "40"], 
       RowBox[{"-", 
        FractionBox["2431", "35"]}], 
       FractionBox["2431", "24"], 
       RowBox[{"-", 
        FractionBox["2431", "20"]}], 
       FractionBox["2431", "20"], 
       RowBox[{"-", 
        FractionBox["1547", "15"]}], 
       FractionBox["1547", "20"], 
       RowBox[{"-", 
        FractionBox["119", "2"]}], 
       FractionBox["8688241", "360360"], 
       FractionBox["17", "5"], 
       RowBox[{"-", 
        FractionBox["17", "80"]}], 
       FractionBox["1", "120"]},
      {
       RowBox[{"-", 
        FractionBox["1", "120"]}], 
       FractionBox["17", "112"], 
       RowBox[{"-", 
        FractionBox["17", "13"]}], 
       FractionBox["85", "12"], 
       RowBox[{"-", 
        FractionBox["595", "22"]}], 
       FractionBox["1547", "20"], 
       RowBox[{"-", 
        FractionBox["1547", "9"]}], 
       FractionBox["2431", "8"], 
       RowBox[{"-", 
        FractionBox["12155", "28"]}], 
       FractionBox["12155", "24"], 
       RowBox[{"-", 
        FractionBox["2431", "5"]}], 
       FractionBox["1547", "4"], 
       RowBox[{"-", 
        FractionBox["1547", "6"]}], 
       FractionBox["595", "4"], 
       RowBox[{"-", "85"}], 
       FractionBox["11138689", "360360"], 
       FractionBox["17", "8"], 
       RowBox[{"-", 
        FractionBox["1", "16"]}]},
      {
       FractionBox["1", "16"], 
       RowBox[{"-", 
        FractionBox["17", "15"]}], 
       FractionBox["68", "7"], 
       RowBox[{"-", 
        FractionBox["680", "13"]}], 
       FractionBox["595", "3"], 
       RowBox[{"-", 
        FractionBox["6188", "11"]}], 
       FractionBox["6188", "5"], 
       RowBox[{"-", 
        FractionBox["19448", "9"]}], 
       FractionBox["12155", "4"], 
       RowBox[{"-", 
        FractionBox["24310", "7"]}], 
       FractionBox["9724", "3"], 
       RowBox[{"-", 
        FractionBox["12376", "5"]}], "1547", 
       RowBox[{"-", 
        FractionBox["2380", "3"]}], "340", 
       RowBox[{"-", "136"}], 
       FractionBox["29169263", "720720"], "1"},
      {
       RowBox[{"-", "1"}], 
       FractionBox["289", "16"], 
       RowBox[{"-", 
        FractionBox["2312", "15"]}], 
       FractionBox["5780", "7"], 
       RowBox[{"-", 
        FractionBox["40460", "13"]}], 
       FractionBox["26299", "3"], 
       RowBox[{"-", 
        FractionBox["210392", "11"]}], 
       FractionBox["165308", "5"], 
       RowBox[{"-", 
        FractionBox["413270", "9"]}], 
       FractionBox["206635", "4"], 
       RowBox[{"-", 
        FractionBox["330616", "7"]}], 
       FractionBox["105196", "3"], 
       RowBox[{"-", 
        FractionBox["105196", "5"]}], "10115", 
       RowBox[{"-", 
        FractionBox["11560", "3"]}], "1156", 
       RowBox[{"-", "289"}], 
       FractionBox["42142223", "720720"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.696240564402568*^9, 
   3.6962420961440144`*^9, 3.696242643930164*^9, 3.6962435190148597`*^9, {
   3.6962517499651318`*^9, 3.696251764251073*^9}, 3.696252238835943*^9, 
   3.6962532806290264`*^9, 3.696255917007169*^9, 3.6989199029457407`*^9, 
   3.7054191609921923`*^9, 3.7054236676184454`*^9}],

Cell[BoxData[
 RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\\), \\(mn\\)]\\)\"\>", 
  "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "1", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "1", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "1", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "1"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.696240564402568*^9, 
   3.6962420961440144`*^9, 3.696242643930164*^9, 3.6962435190148597`*^9, {
   3.6962517499651318`*^9, 3.696251764251073*^9}, 3.696252238835943*^9, 
   3.6962532806290264`*^9, 3.696255917007169*^9, 3.6989199029457407`*^9, 
   3.7054191609921923`*^9, 3.7054236676496973`*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
    "We", " ", "have", " ", "introduced", " ", "new", " ", "coordinates", " ",
      "x"}], "=", 
    RowBox[{
     RowBox[{
      StyleBox["1", "Subsection"], 
      StyleBox["-", "Subsection"], 
      RowBox[{
       RowBox[{
        SubscriptBox[
         StyleBox["r", "Subsection"], "0"], "/", "r"}], " ", "and", " ", 
       "z"}]}], "=", 
     FractionBox[
      RowBox[{"1", "+", "u"}], "2"]}]}], ",", 
   RowBox[{"from", " ", "the", " ", "transformation"}], ",", " ", 
   RowBox[{
    RowBox[{
     StyleBox["we", "Subsection"], 
     StyleBox[" ", "Subsection"], 
     StyleBox["have", "Subsection"], 
     StyleBox[" ", "Subsection"], 
     RowBox[{
      SubscriptBox[
       StyleBox["\[Chi]", "Subsection"], "R"], 
      StyleBox["[", "Subsection"], 
      StyleBox["0", "Subsection"], 
      StyleBox["]", "Subsection"]}]}], "=", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       StyleBox["\[Chi]", "Subsection"], "S"], 
      StyleBox["[", "Subsection"], 
      StyleBox["0", "Subsection"], 
      StyleBox["]", "Subsection"]}], "=", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        StyleBox["\[Chi]", "Subsection"], "R"], 
       StyleBox["[", "Subsection"], 
       StyleBox["1", "Subsection"], 
       StyleBox["]", "Subsection"]}], "=", 
      RowBox[{
       RowBox[{
        SubscriptBox[
         StyleBox["\[Chi]", "Subsection"], "S"], 
        StyleBox["[", "Subsection"], 
        StyleBox["1", "Subsection"], 
        StyleBox["]", "Subsection"]}], "=", "0"}]}]}]}]}], 
  "Subsection"]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, {3.69620071241726*^9, 
   3.6962009008779416`*^9}, 3.696202937801279*^9, 3.6962434922787666`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{
  "\[Kappa]", ",", "F", ",", "r0", ",", "ri", ",", "aa", ",", "bb", ",", "mj",
    ",", "\[Omega]", ",", "Alm", ",", "V", ",", "\[Sigma]0", ",", "\[Sigma]i",
    ",", "\[Sigma]", ",", "\[CapitalDelta]", ",", "rc", ",", "\[Eta]c", ",", 
   "\[Eta]0", ",", "\[CapitalLambda]", ",", "V0", ",", "Vb", ",", "Frp", ",", 
   "Fb", ",", "x", ",", "r", ",", "Fp"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"$Assumptions", "=", 
  RowBox[{
   RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"x", "\[LessEqual]", "1"}], "&&", 
   RowBox[{"z", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"z", "\[LessEqual]", "1"}], "&&", 
   RowBox[{"aa", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"aa", "\[LessEqual]", 
    FractionBox["1", "2"]}], "&&", 
   RowBox[{"mj", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"r0", ">", "0"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ri", "=", "r0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "bb"}], "+", "r0", "+", "ri"}], ")"}]}]}], ";", 
  RowBox[{"aa", "=", 
   SqrtBox[
    RowBox[{"r0", " ", "ri"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ur", "[", "r_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["r", "6"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "Alm"}], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "2"]}], "-", 
       RowBox[{"6", " ", "r", " ", 
        SuperscriptBox["r0", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r0", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["\[Omega]", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "5"], " ", "\[Omega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "ss"}], "+", 
          RowBox[{"2", " ", "bb", " ", "\[Omega]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["r0", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          SuperscriptBox["mj", "2"], "+", "ss", "-", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "mj", " ", "ss"}], "-", 
          SuperscriptBox["ss", "2"], "+", 
          RowBox[{
          "4", " ", "\[ImaginaryI]", " ", "bb", " ", "ss", " ", "\[Omega]"}], 
          "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "r0", " ", "ss", " ", 
           "\[Omega]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"ss", "-", 
          SuperscriptBox["ss", "2"], "-", 
          RowBox[{
          "6", " ", "\[ImaginaryI]", " ", "r0", " ", "ss", " ", "\[Omega]"}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["bb", "2"]}], "+", 
             SuperscriptBox["r0", "2"]}], ")"}], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "3"], " ", "r0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["ss", "2"], "-", 
          RowBox[{"2", " ", "mj", " ", "r0", " ", "\[Omega]"}], "+", 
          RowBox[{
           SuperscriptBox["r0", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{"2", " ", "bb", " ", "\[Omega]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "mj"}], "+", 
             RowBox[{"r0", " ", "\[Omega]"}]}], ")"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "ss", " ", 
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", "+", "mj", "-", 
             RowBox[{"2", " ", "bb", " ", "\[Omega]"}], "+", 
             RowBox[{"r0", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Uy", "[", "y_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "aa", " ", "mj", " ", "r0", " ", "ss", " ", 
       "y"}], "+", 
      RowBox[{
       SuperscriptBox["r0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"Alm", "-", 
         SuperscriptBox["mj", "2"], "-", "ss", "-", 
         RowBox[{"2", " ", "aa", " ", "ss", " ", "y", " ", "\[Omega]"}], "+", 
         RowBox[{
          SuperscriptBox["aa", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["aa", "2"], " ", 
       SuperscriptBox["y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"Alm", "+", 
         SuperscriptBox["ss", "2"], "+", 
         RowBox[{
          SuperscriptBox["aa", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{"ss", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "aa", " ", "y", " ", "\[Omega]"}]}], ")"}]}]}], 
        ")"}]}]}], 
     SuperscriptBox["r0", "2"]], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<Ur\>\"", "\[Rule]", 
  RowBox[{"Ur", "[", "r", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<Uy\>\"", "\[Rule]", 
  RowBox[{"Uy", "[", "y", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]r", "[", "r_", "]"}], "=", 
   RowBox[{
    SuperscriptBox["aa", "2"], "+", 
    RowBox[{"r", "*", 
     RowBox[{"(", 
      RowBox[{"r", "+", 
       RowBox[{"2", "*", "bb"}]}], ")"}]}], "-", 
    RowBox[{"2", "*", "M", "*", "r"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RRa", "[", "x_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", "\[Omega]"}], "+", 
          FractionBox[
           RowBox[{"r0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "mj"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"bb", "+", "r0"}], ")"}], " ", "\[Omega]"}]}], 
             ")"}]}], 
           RowBox[{"r", "-", "r0"}]]}], ")"}]}]], " ", 
      SuperscriptBox["r", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "mj"}], "+", 
          RowBox[{"2", " ", "bb", " ", "\[Omega]"}], "+", 
          RowBox[{"3", " ", "r0", " ", "\[Omega]"}]}], ")"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "r0"}], ")"}], 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "mj"}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"bb", "+", "r0"}], ")"}], " ", "\[Omega]"}]}]], "*", 
      FractionBox[
       RowBox[{"\[CapitalPsi]0", "[", "x", "]"}], 
       RowBox[{"x", "*", 
        RowBox[{"(", 
         RowBox[{"x", "-", "1"}], ")"}]}]]}], "/.", 
     RowBox[{"r", "\[Rule]", 
      FractionBox["r0", 
       RowBox[{"1", "-", "x"}]]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SSa", "[", "z_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"aa", "*", "\[Omega]", "*", "y"}], "]"}], "*", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}], 
       FractionBox[
        RowBox[{"Abs", "[", 
         RowBox[{"mj", "-", "ss"}], "]"}], "2"]], "*", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], 
       FractionBox[
        RowBox[{"Abs", "[", 
         RowBox[{"mj", "+", "ss"}], "]"}], "2"]], "*", 
      FractionBox[
       RowBox[{"\[CapitalPhi]0", "[", "z", "]"}], 
       RowBox[{"z", "*", 
        RowBox[{"(", 
         RowBox[{"z", "-", "1"}], ")"}]}]]}], "/.", 
     RowBox[{"y", "\[Rule]", 
      RowBox[{
       RowBox[{"2", "*", "z"}], "-", "1"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqR0", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], 
           SuperscriptBox["r", "2"]], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], 
              SuperscriptBox["r", "2"]], 
             RowBox[{
              RowBox[{"RR0", "'"}], "[", "r", "]"}]}], ",", "r"}], "]"}]}], 
         "+", 
         RowBox[{
          RowBox[{"Ur", "[", "r", "]"}], "*", 
          RowBox[{"RR0", "[", "r", "]"}]}]}], "]"}], "/.", 
       RowBox[{"RR0", "\[Rule]", " ", 
        RowBox[{"Function", "[", 
         RowBox[{"r", ",", " ", 
          RowBox[{"RRb", "[", 
           RowBox[{"1", "-", 
            FractionBox["r0", "r"]}], "]"}]}], "]"}]}]}], "/.", 
      RowBox[{"r", "\[Rule]", 
       FractionBox["r0", 
        RowBox[{"1", "-", "x"}]]}]}], "]"}], "/.", 
    RowBox[{"RRb", "\[Rule]", "RRa"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqS0", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["y", "2"]}], ")"}], "*", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["y", "2"]}], ")"}], "*", 
            RowBox[{
             RowBox[{"SS0", "'"}], "[", "y", "]"}]}], ",", "y"}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"Uy", "[", "y", "]"}], "*", 
         RowBox[{"SS0", "[", "y", "]"}]}]}], "/.", 
       RowBox[{"SS0", "\[Rule]", " ", 
        RowBox[{"Function", "[", 
         RowBox[{"y", ",", " ", 
          RowBox[{"SSb", "[", 
           FractionBox[
            RowBox[{"1", "+", "y"}], "2"], "]"}]}], "]"}]}]}], "/.", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{
        RowBox[{"2", "*", "z"}], "-", "1"}]}]}], "]"}], "/.", 
    RowBox[{"SSb", "\[Rule]", "SSa"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqR1", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     FractionBox["EqR0", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"EqR0", ",", 
        RowBox[{
         RowBox[{"\[CapitalPsi]0", "''"}], "[", "x", "]"}]}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalPsi]0", "''"}], "[", "x", "]"}], ",", 
       RowBox[{
        RowBox[{"\[CapitalPsi]0", "'"}], "[", "x", "]"}], ",", 
       RowBox[{"\[CapitalPsi]0", "[", "x", "]"}]}], "}"}], ",", "Simplify"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqS1", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     FractionBox["EqS0", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"EqS0", ",", 
        RowBox[{
         RowBox[{"\[CapitalPhi]0", "''"}], "[", "z", "]"}]}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalPhi]0", "''"}], "[", "z", "]"}], ",", 
       RowBox[{
        RowBox[{"\[CapitalPhi]0", "'"}], "[", "z", "]"}], ",", 
       RowBox[{"\[CapitalPhi]0", "[", "z", "]"}]}], "}"}], ",", "Simplify"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DairuR", "[", "mm_", "]"}], ":=", 
  RowBox[{
   RowBox[{"EqR1", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[CapitalPsi]0", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
       RowBox[{"Xishu", "[", 
        RowBox[{"mm", ",", "2"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[CapitalPsi]0", "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
       RowBox[{"Xishu", "[", 
        RowBox[{"mm", ",", "1"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[CapitalPsi]0", "[", "x", "]"}], "\[Rule]", 
       RowBox[{"Xishu0", "[", "mm", "]"}]}]}], "}"}]}], "/.", 
   RowBox[{"x", "\[Rule]", 
    RowBox[{"xzuo", "[", 
     RowBox[{"[", "mm", "]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DairuS", "[", "mm_", "]"}], ":=", 
  RowBox[{
   RowBox[{"EqS1", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[CapitalPhi]0", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "z", "]"}], "\[Rule]", 
       RowBox[{"Xishu", "[", 
        RowBox[{"mm", ",", "2"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[CapitalPhi]0", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}], "\[Rule]", 
       RowBox[{"Xishu", "[", 
        RowBox[{"mm", ",", "1"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[CapitalPhi]0", "[", "z", "]"}], "\[Rule]", 
       RowBox[{"Xishu0", "[", "mm", "]"}]}]}], "}"}]}], "/.", 
   RowBox[{"z", "\[Rule]", 
    RowBox[{"xzuo", "[", 
     RowBox[{"[", "mm", "]"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.696240812763459*^9, 3.6962408162167435`*^9}, {
   3.696240978501005*^9, 3.6962409796637325`*^9}, {3.696241143835997*^9, 
   3.696241148320583*^9}, {3.696241249835049*^9, 3.696241295944601*^9}, {
   3.6962413478989058`*^9, 3.696241353210471*^9}, 3.696243965550522*^9, {
   3.6962517828348904`*^9, 3.6962517850771527`*^9}, 3.696255846473015*^9, {
   3.6962561368566465`*^9, 3.6962561822302513`*^9}, {3.705414336110354*^9, 
   3.7054143528620214`*^9}, {3.705419162667828*^9, 3.705419164866453*^9}, {
   3.705419563884615*^9, 3.705419656411591*^9}, {3.7054197477565594`*^9, 
   3.705419760355607*^9}, {3.705423501364338*^9, 3.7054235108835535`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{"x", "\[LessEqual]", "1"}], "&&", 
  RowBox[{"z", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{"z", "\[LessEqual]", "1"}], "&&", 
  RowBox[{"aa", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{"aa", "\[LessEqual]", 
   FractionBox["1", "2"]}], "&&", 
  RowBox[{"mj", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{"r0", ">", "0"}]}]], "Output",
 CellChangeTimes->{
  3.6962413153462152`*^9, 3.69624209727248*^9, 3.6962426442583027`*^9, 
   3.6962517701888494`*^9, 3.69625223989849*^9, 3.696253281471388*^9, 
   3.6962559179620724`*^9, {3.6962561631003265`*^9, 3.696256201377739*^9}, 
   3.6989199071877203`*^9, 3.705419166412328*^9, 3.7054236690239477`*^9}],

Cell[BoxData[
 RowBox[{"\<\"Ur\"\>", "\[Rule]", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["r", "6"]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "Alm"}], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "r0"}], ")"}], "2"]}], "-", 
     RowBox[{"6", " ", "r", " ", 
      SuperscriptBox["r0", "3"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r0", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox["\[Omega]", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "5"], " ", "\[Omega]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", "ss"}], "+", 
        RowBox[{"2", " ", "bb", " ", "\[Omega]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["r0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        SuperscriptBox["mj", "2"], "+", "ss", "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "mj", " ", "ss"}], "-", 
        SuperscriptBox["ss", "2"], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "bb", " ", "ss", " ", "\[Omega]"}], 
        "+", 
        RowBox[{
        "2", " ", "\[ImaginaryI]", " ", "r0", " ", "ss", " ", "\[Omega]"}]}], 
       ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"ss", "-", 
        SuperscriptBox["ss", "2"], "-", 
        RowBox[{
        "6", " ", "\[ImaginaryI]", " ", "r0", " ", "ss", " ", "\[Omega]"}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["bb", "2"]}], "+", 
           SuperscriptBox["r0", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "3"], " ", "r0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["ss", "2"], "-", 
        RowBox[{"2", " ", "mj", " ", "r0", " ", "\[Omega]"}], "+", 
        RowBox[{
         SuperscriptBox["r0", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"2", " ", "bb", " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "mj"}], "+", 
           RowBox[{"r0", " ", "\[Omega]"}]}], ")"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "ss", " ", 
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", "+", "mj", "-", 
           RowBox[{"2", " ", "bb", " ", "\[Omega]"}], "+", 
           RowBox[{"r0", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6962413153462152`*^9, 3.69624209727248*^9, 3.6962426442583027`*^9, 
   3.6962517701888494`*^9, 3.69625223989849*^9, 3.696253281471388*^9, 
   3.6962559179620724`*^9, {3.6962561631003265`*^9, 3.696256201377739*^9}, 
   3.6989199071877203`*^9, 3.705419166412328*^9, 3.7054236691794825`*^9}],

Cell[BoxData[
 RowBox[{"\<\"Uy\"\>", "\[Rule]", 
  RowBox[{"Alm", "-", 
   SuperscriptBox["mj", "2"], "-", "ss", "-", 
   RowBox[{"2", " ", "mj", " ", "ss", " ", "y"}], "-", 
   RowBox[{"Alm", " ", 
    SuperscriptBox["y", "2"]}], "+", 
   RowBox[{"ss", " ", 
    SuperscriptBox["y", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["ss", "2"], " ", 
    SuperscriptBox["y", "2"]}], "-", 
   RowBox[{"2", " ", "r0", " ", "ss", " ", "y", " ", "\[Omega]"}], "+", 
   RowBox[{"2", " ", "r0", " ", "ss", " ", 
    SuperscriptBox["y", "3"], " ", "\[Omega]"}], "+", 
   RowBox[{
    SuperscriptBox["r0", "2"], " ", 
    SuperscriptBox["y", "2"], " ", 
    SuperscriptBox["\[Omega]", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["r0", "2"], " ", 
    SuperscriptBox["y", "4"], " ", 
    SuperscriptBox["\[Omega]", "2"]}]}]}]], "Output",
 CellChangeTimes->{
  3.6962413153462152`*^9, 3.69624209727248*^9, 3.6962426442583027`*^9, 
   3.6962517701888494`*^9, 3.69625223989849*^9, 3.696253281471388*^9, 
   3.6962559179620724`*^9, {3.6962561631003265`*^9, 3.696256201377739*^9}, 
   3.6989199071877203`*^9, 3.705419166412328*^9, 3.705423669195109*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"Let", "'"}], "s", " ", "calculate", " ", "the", " ", 
    RowBox[{"det", "[", 
     SubscriptBox["\[ScriptCapitalM]", "R"], "]"}], " ", "and", " ", 
    RowBox[{"det", "[", 
     SubscriptBox["\[ScriptCapitalM]", "S"], "]"}]}], ",", " ", 
   RowBox[{"where", " ", 
    SubscriptBox[
     StyleBox["A", "Subsection"], "lm"], " ", "means", " ", "the", " ", 
    "parameters", " ", "of", " ", "angular", " ", "momentum", " ", 
    "\[Lambda]"}]}], "Subsection"]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, {3.6962028016779594`*^9, 
   3.6962028431238194`*^9}, {3.6962409202591453`*^9, 3.696240960348607*^9}, {
   3.6962647195986147`*^9, 3.6962647728816843`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mj", "=", "0"}], ";", 
  RowBox[{"bb", "=", 
   FractionBox["1", "2"]}], ";", 
  RowBox[{"r0", "=", "1"}], ";", 
  RowBox[{"ss", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<\!\(\*SubscriptBox[\(r\), \(h\)]\)\>\"", "\[Rule]", "r0"}], 
   ",", 
   RowBox[{"\"\<m\>\"", "\[Rule]", "mj"}], ",", 
   RowBox[{"\"\<b\>\"", "\[Rule]", "bb"}], ",", 
   RowBox[{"\"\<s\>\"", "\[Rule]", "ss"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JuzhenR", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"mm", "\[Equal]", "1"}], " ", "||", " ", 
        RowBox[{"mm", "\[Equal]", 
         RowBox[{"Length", "[", "xzuo", "]"}]}]}], ",", 
       RowBox[{"Xishu0", "[", "mm", "]"}], ",", 
       RowBox[{"DairuR", "[", "mm", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JuzhenS", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"mm", "\[Equal]", "1"}], " ", "||", " ", 
        RowBox[{"mm", "\[Equal]", 
         RowBox[{"Length", "[", "xzuo", "]"}]}]}], ",", 
       RowBox[{"Xishu0", "[", "mm", "]"}], ",", 
       RowBox[{"DairuS", "[", "mm", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalM]\), \(R\)]\)\>\"", 
  "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"JuzhenR", "[", 
      RowBox[{"[", 
       RowBox[{"ii", ",", "jj"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalM]\), \(S\)]\)\>\"", 
  "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"JuzhenS", "[", 
      RowBox[{"[", 
       RowBox[{"ii", ",", "jj"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PanduanR", "[", 
    RowBox[{"\[Omega]_", ",", "Alm_"}], "]"}], "=", 
   RowBox[{"Det", "[", "JuzhenR", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PanduanS", "[", 
    RowBox[{"\[Omega]_", ",", "Alm_"}], "]"}], "=", 
   RowBox[{"Det", "[", "JuzhenS", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6962406968089085`*^9, 3.696240728265336*^9}, {
   3.69624078633599*^9, 3.696240889789405*^9}, {3.6962411835881205`*^9, 
   3.696241207424627*^9}, {3.696241567054547*^9, 3.6962415704844165`*^9}, 
   3.6962426250260887`*^9, 3.6962517113342295`*^9, {3.696252156081581*^9, 
   3.6962522118388557`*^9}, {3.696253071287403*^9, 3.696253080628068*^9}, 
   3.696253255337931*^9, {3.696253318933365*^9, 3.6962533196015205`*^9}, 
   3.6962538553381233`*^9, 3.6962539621044436`*^9, 3.6962543683027606`*^9, {
   3.696254775859823*^9, 3.6962547784378834`*^9}, {3.6962558688531647`*^9, 
   3.6962558706157675`*^9}, {3.6962559512190304`*^9, 3.696255952510518*^9}, {
   3.705417013135748*^9, 3.7054170237554245`*^9}, 3.7054237292227807`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(r\\), \\(h\\)]\\)\"\>", "\[Rule]", 
    "1"}], ",", 
   RowBox[{"\<\"m\"\>", "\[Rule]", "0"}], ",", 
   RowBox[{"\<\"b\"\>", "\[Rule]", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"\<\"s\"\>", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.696241356788766*^9, 3.696241576094056*^9, 
  3.69624212808924*^9, 3.696242675092472*^9, 3.696251867063698*^9, 
  3.6962522891435614`*^9, 3.696253072171686*^9, 3.6962533417275767`*^9, 
  3.6962538570348682`*^9, 3.696253968680908*^9, 3.6962543685123873`*^9, 
  3.6962547796977835`*^9, 3.6962559941245875`*^9, 3.6989199155786624`*^9, 
  3.705423678627358*^9, 3.7054237331424093`*^9}],

Cell[BoxData[
 RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalM]\\), \\(R\\)]\\)\"\>",
   "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {
       RowBox[{
        FractionBox["41421503", "360360"], "+", 
        FractionBox[
         RowBox[{"247231", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "128"]}], 
       RowBox[{
        FractionBox["2724744887", "3057600"], "+", 
        FractionBox[
         RowBox[{"7211546060753", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "92252160"], "+", 
        FractionBox[
         RowBox[{"24137569", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"16", " ", "Alm"}], "289"]}], "+", 
            FractionBox[
             RowBox[{"442434", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
             "83521"], "-", 
            FractionBox[
             RowBox[{"1166782", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "83521"]}], ")"}]}], 
         "4096"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["287589391", "45045"]}], "-", 
        FractionBox[
         RowBox[{"4202927", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "16"]}], 
       RowBox[{
        FractionBox["391733431", "18018"], "+", 
        FractionBox[
         RowBox[{"21014635", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "32"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["426448111", "7722"]}], "-", 
        FractionBox[
         RowBox[{"147102445", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "96"]}], 
       RowBox[{
        FractionBox["443805451", "3960"], "+", 
        FractionBox[
         RowBox[{"382466357", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "128"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["90843971", "495"]}], "-", 
        FractionBox[
         RowBox[{"382466357", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "80"]}], 
       RowBox[{
        FractionBox["461162791", "1890"], "+", 
        FractionBox[
         RowBox[{"601018561", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "96"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["466122031", "1764"]}], "-", 
        FractionBox[
         RowBox[{"3005092805", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "448"]}], 
       RowBox[{
        FractionBox["469841461", "2016"], "+", 
        FractionBox[
         RowBox[{"3005092805", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "512"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["52526039", "315"]}], "-", 
        FractionBox[
         RowBox[{"601018561", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "144"]}], 
       RowBox[{
        FractionBox["475048663", "4950"], "+", 
        FractionBox[
         RowBox[{"382466357", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "160"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3941671", "90"]}], "-", 
        FractionBox[
         RowBox[{"382466357", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "352"]}], 
       RowBox[{
        FractionBox["478520131", "30888"], "+", 
        FractionBox[
         RowBox[{"147102445", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "384"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["36911947", "9009"]}], "-", 
        FractionBox[
         RowBox[{"21014635", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "208"]}], 
       RowBox[{
        FractionBox["480999751", "630630"], "+", 
        FractionBox[
         RowBox[{"4202927", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "224"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["481991599", "5405400"]}], "-", 
        FractionBox[
         RowBox[{"4202927", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "1920"]}], 
       RowBox[{
        FractionBox["14201749", "2882880"], "+", 
        FractionBox[
         RowBox[{"247231", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "2048"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["14201749", "2882880"]}], "-", 
        FractionBox[
         RowBox[{"237779", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "7200"]}], 
       RowBox[{
        FractionBox["293501753", "1441440"], "+", 
        FractionBox[
         RowBox[{"4042243", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "3600"]}], 
       RowBox[{
        FractionBox["22221499", "161700"], "+", 
        FractionBox[
         RowBox[{"2648546331731", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "162162000"], "+", 
        FractionBox[
         RowBox[{"24137569", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"30", " ", "Alm"}], "289"]}], "+", 
            FractionBox[
             RowBox[{"385262", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
             "83521"], "-", 
            FractionBox[
             RowBox[{"833098", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "83521"]}], ")"}]}], 
         "27000"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["85213673", "36036"]}], "-", 
        FractionBox[
         RowBox[{"4042243", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "90"]}], 
       RowBox[{
        FractionBox["137285693", "20592"], "+", 
        FractionBox[
         RowBox[{"28295701", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "360"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["154643033", "11880"]}], "-", 
        FractionBox[
         RowBox[{"367844113", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "2700"]}], 
       RowBox[{
        FractionBox["163321703", "7920"], "+", 
        FractionBox[
         RowBox[{"367844113", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "1800"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["33705781", "1260"]}], "-", 
        FractionBox[
         RowBox[{"578040749", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "2250"]}], 
       RowBox[{
        FractionBox["172000373", "6048"], "+", 
        FractionBox[
         RowBox[{"578040749", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "2160"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["174479993", "7056"]}], "-", 
        FractionBox[
         RowBox[{"578040749", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "2520"]}], 
       RowBox[{
        FractionBox["44084927", "2520"], "+", 
        FractionBox[
         RowBox[{"578040749", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "3600"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["19754017", "1980"]}], "-", 
        FractionBox[
         RowBox[{"367844113", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "4050"]}], 
       RowBox[{
        FractionBox["178943309", "39600"], "+", 
        FractionBox[
         RowBox[{"367844113", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "9000"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["16353643", "10296"]}], "-", 
        FractionBox[
         RowBox[{"28295701", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "1980"]}], 
       RowBox[{
        FractionBox["180679043", "432432"], "+", 
        FractionBox[
         RowBox[{"4042243", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "1080"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1073057", "13860"]}], "-", 
        FractionBox[
         RowBox[{"4042243", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "5850"]}], 
       RowBox[{
        FractionBox["181918853", "20180160"], "+", 
        FractionBox[
         RowBox[{"4042243", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "50400"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10730281", "21621600"]}], "-", 
        FractionBox[
         RowBox[{"237779", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "54000"]}]},
      {
       RowBox[{
        FractionBox["10730281", "21621600"], "+", 
        FractionBox[
         RowBox[{"74341", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "35280"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["199772117", "14414400"]}], "-", 
        FractionBox[
         RowBox[{"1263797", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "23520"]}], 
       RowBox[{
        FractionBox["251844137", "900900"], "+", 
        FractionBox[
         RowBox[{"1263797", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "1470"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["153378947", "573300"]}], "+", 
        FractionBox[
         RowBox[{"645892524181", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "105945840"], "+", 
        FractionBox[
         RowBox[{"24137569", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"42", " ", "Alm"}], "289"]}], "+", 
            FractionBox[
             RowBox[{"330954", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
             "83521"], "-", 
            FractionBox[
             RowBox[{"513078", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "83521"]}], ")"}]}], 
         "74088"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["43556057", "51480"]}], "-", 
        FractionBox[
         RowBox[{"1263797", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "84"]}], 
       RowBox[{
        FractionBox["95628077", "39600"], "+", 
        FractionBox[
         RowBox[{"16429361", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "840"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["112985417", "29700"]}], "-", 
        FractionBox[
         RowBox[{"16429361", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "630"]}], 
       RowBox[{
        FractionBox["121664087", "25200"], "+", 
        FractionBox[
         RowBox[{"180722971", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "5880"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["126871289", "25200"]}], "-", 
        FractionBox[
         RowBox[{"180722971", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "5880"]}], 
       RowBox[{
        FractionBox["130342757", "30240"], "+", 
        FractionBox[
         RowBox[{"180722971", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "7056"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["132822377", "44100"]}], "-", 
        FractionBox[
         RowBox[{"180722971", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "10290"]}], 
       RowBox[{
        FractionBox["33670523", "19800"], "+", 
        FractionBox[
         RowBox[{"16429361", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "1680"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["15125393", "19800"]}], "-", 
        FractionBox[
         RowBox[{"16429361", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "3780"]}], 
       RowBox[{
        FractionBox["137285693", "514800"], "+", 
        FractionBox[
         RowBox[{"1263797", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "840"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1142417", "16380"]}], "-", 
        FractionBox[
         RowBox[{"1263797", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "3234"]}], 
       RowBox[{
        FractionBox["139021427", "10810800"], "+", 
        FractionBox[
         RowBox[{"1263797", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "17640"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10745309", "7207200"]}], "-", 
        FractionBox[
         RowBox[{"1263797", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "152880"]}], 
       RowBox[{
        FractionBox["8250661", "100900800"], "+", 
        FractionBox[
         RowBox[{"74341", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "164640"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["8250661", "100900800"]}], "-", 
        FractionBox[
         RowBox[{"203779", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "757120"]}], 
       RowBox[{
        FractionBox["148939907", "75675600"], "+", 
        FractionBox[
         RowBox[{"3464243", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "567840"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["166297247", "6306300"]}], "-", 
        FractionBox[
         RowBox[{"3464243", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "47320"]}], 
       RowBox[{
        FractionBox["218369267", "630630"], "+", 
        FractionBox[
         RowBox[{"3464243", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "4732"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1865775619", "3603600"]}], "+", 
        FractionBox[
         RowBox[{"1369217796049", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "487206720"], "+", 
        FractionBox[
         RowBox[{"24137569", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"52", " ", "Alm"}], "289"]}], "+", 
            FractionBox[
             RowBox[{"280662", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
             "83521"], "-", 
            FractionBox[
             RowBox[{"215938", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "83521"]}], ")"}]}], 
         "140608"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10081187", "69300"]}], "-", 
        FractionBox[
         RowBox[{"3464243", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "520"]}], 
       RowBox[{
        FractionBox["62153207", "69300"], "+", 
        FractionBox[
         RowBox[{"3464243", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "520"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["79510547", "66150"]}], "-", 
        FractionBox[
         RowBox[{"38106673", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "5460"]}], 
       RowBox[{
        FractionBox["88189217", "70560"], "+", 
        FractionBox[
         RowBox[{"38106673", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "5824"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["93396419", "88200"]}], "-", 
        FractionBox[
         RowBox[{"38106673", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "7280"]}], 
       RowBox[{
        FractionBox["96867887", "132300"], "+", 
        FractionBox[
         RowBox[{"38106673", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "10920"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["14192501", "34650"]}], "-", 
        FractionBox[
         RowBox[{"3464243", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "1820"]}], 
       RowBox[{
        FractionBox["50603611", "277200"], "+", 
        FractionBox[
         RowBox[{"3464243", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "4160"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["11405963", "180180"]}], "-", 
        FractionBox[
         RowBox[{"3464243", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "12168"]}], 
       RowBox[{
        FractionBox["103810823", "6306300"], "+", 
        FractionBox[
         RowBox[{"3464243", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "47320"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["9523417", "3153150"]}], "-", 
        FractionBox[
         RowBox[{"3464243", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "260260"]}], 
       RowBox[{
        FractionBox["105546557", "302702400"], "+", 
        FractionBox[
         RowBox[{"3464243", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "2271360"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["480607", "25225200"]}], "-", 
        FractionBox[
         RowBox[{"203779", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "2460640"]}]},
      {
       RowBox[{
        FractionBox["480607", "25225200"], "+", 
        FractionBox[
         RowBox[{"180863", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "3276000"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["8570873", "20180160"]}], "-", 
        FractionBox[
         RowBox[{"3074671", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "2620800"]}], 
       RowBox[{
        FractionBox["710651", "145530"], "+", 
        FractionBox[
         RowBox[{"3074671", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "245700"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10573643", "252252"]}], "-", 
        FractionBox[
         RowBox[{"3074671", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "32760"]}], 
       RowBox[{
        FractionBox["14579183", "36036"], "+", 
        FractionBox[
         RowBox[{"3074671", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "4680"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2451587", "3600"]}], "+", 
        FractionBox[
         RowBox[{"69878047817", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "49896000"], "+", 
        FractionBox[
         RowBox[{"24137569", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"60", " ", "Alm"}], "289"]}], "+", 
            FractionBox[
             RowBox[{"235346", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
             "83521"], "+", 
            FractionBox[
             RowBox[{"50642", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "83521"]}], ")"}]}], 
         "216000"]}], 
       RowBox[{
        FractionBox["1442977", "6930"], "-", 
        FractionBox[
         RowBox[{"3074671", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "900"]}], 
       RowBox[{
        FractionBox["2562563", "8820"], "+", 
        FractionBox[
         RowBox[{"33821381", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "12600"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3897743", "10584"]}], "-", 
        FractionBox[
         RowBox[{"33821381", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "15120"]}], 
       RowBox[{
        FractionBox["4565333", "14112"], "+", 
        FractionBox[
         RowBox[{"33821381", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "20160"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4965887", "22050"]}], "-", 
        FractionBox[
         RowBox[{"33821381", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "31500"]}], 
       RowBox[{
        FractionBox["5232923", "41580"], "+", 
        FractionBox[
         RowBox[{"3074671", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "5400"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["110687", "1980"]}], "-", 
        FractionBox[
         RowBox[{"3074671", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "12600"]}], 
       RowBox[{
        FractionBox["2783359", "144144"], "+", 
        FractionBox[
         RowBox[{"3074671", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "37440"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["630887", "126126"]}], "-", 
        FractionBox[
         RowBox[{"3074671", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "147420"]}], 
       RowBox[{
        FractionBox["88723", "97020"], "+", 
        FractionBox[
         RowBox[{"3074671", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "819000"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["48263", "458640"]}], "-", 
        FractionBox[
         RowBox[{"3074671", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "7207200"]}], 
       RowBox[{
        FractionBox["347089", "60540480"], "+", 
        FractionBox[
         RowBox[{"180863", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "7862400"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["347089", "60540480"]}], "-", 
        FractionBox[
         RowBox[{"51697", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "3171168"]}], 
       RowBox[{
        FractionBox["6167549", "50450400"], "+", 
        FractionBox[
         RowBox[{"878849", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "2642640"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["6568103", "5045040"]}], "-", 
        FractionBox[
         RowBox[{"878849", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "264264"]}], 
       RowBox[{
        FractionBox["7235693", "756756"], "+", 
        FractionBox[
         RowBox[{"4394245", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "198198"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["8570873", "144144"]}], "-", 
        FractionBox[
         RowBox[{"4394245", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "37752"]}], 
       RowBox[{
        FractionBox["12576413", "27720"], "+", 
        FractionBox[
         RowBox[{"878849", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "1452"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["54568691", "69300"]}], "+", 
        FractionBox[
         RowBox[{"13883177653", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "20124720"], "+", 
        FractionBox[
         RowBox[{"24137569", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"66", " ", "Alm"}], "289"]}], "+", 
            FractionBox[
             RowBox[{"195774", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
             "83521"], "+", 
            FractionBox[
             RowBox[{"280518", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "83521"]}], ")"}]}], 
         "287496"]}], 
       RowBox[{
        FractionBox["3445747", "8820"], "-", 
        FractionBox[
         RowBox[{"878849", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "462"]}], 
       RowBox[{
        FractionBox["559793", "14112"], "+", 
        FractionBox[
         RowBox[{"4394245", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "3696"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1894973", "21168"]}], "-", 
        FractionBox[
         RowBox[{"4394245", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "5544"]}], 
       RowBox[{
        FractionBox["2562563", "35280"], "+", 
        FractionBox[
         RowBox[{"878849", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "1848"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2963117", "69300"]}], "-", 
        FractionBox[
         RowBox[{"878849", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "3630"]}], 
       RowBox[{
        FractionBox["3230153", "166320"], "+", 
        FractionBox[
         RowBox[{"878849", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "8712"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["488699", "72072"]}], "-", 
        FractionBox[
         RowBox[{"4394245", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "132132"]}], 
       RowBox[{
        FractionBox["890987", "504504"], "+", 
        FractionBox[
         RowBox[{"4394245", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "528528"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["45373", "140140"]}], "-", 
        FractionBox[
         RowBox[{"878849", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "594594"]}], 
       RowBox[{
        FractionBox["150569", "4036032"], "+", 
        FractionBox[
         RowBox[{"878849", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "5285280"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["20519", "10090080"]}], "-", 
        FractionBox[
         RowBox[{"51697", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "5813808"]}]},
      {
       RowBox[{
        FractionBox["20519", "10090080"], "+", 
        FractionBox[
         RowBox[{"127279", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "19619600"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["52309", "1235520"]}], "-", 
        FractionBox[
         RowBox[{"2163743", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "16816800"]}], 
       RowBox[{
        FractionBox["55777", "128700"], "+", 
        FractionBox[
         RowBox[{"2163743", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "1751750"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["60979", "20592"]}], "-", 
        FractionBox[
         RowBox[{"2163743", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "280280"]}], 
       RowBox[{
        FractionBox["487543", "30888"], "+", 
        FractionBox[
         RowBox[{"2163743", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "60060"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["608923", "7920"]}], "-", 
        FractionBox[
         RowBox[{"2163743", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "15400"]}], 
       RowBox[{
        FractionBox["973063", "1980"], "+", 
        FractionBox[
         RowBox[{"2163743", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "3850"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["37579537", "44100"]}], "+", 
        FractionBox[
         RowBox[{"261812903", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "882000"], "+", 
        FractionBox[
         RowBox[{"24137569", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"70", " ", "Alm"}], "289"]}], "+", 
            FractionBox[
             RowBox[{"162522", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
             "83521"], "+", 
            FractionBox[
             RowBox[{"469082", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "83521"]}], ")"}]}], 
         "343000"]}], 
       RowBox[{
        FractionBox["69071", "144"], "-", 
        FractionBox[
         RowBox[{"2163743", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "1960"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["17051", "288"]}], "+", 
        FractionBox[
         RowBox[{"2163743", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "3920"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "540"]}], "-", 
        FractionBox[
         RowBox[{"2163743", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "7350"]}], 
       RowBox[{
        FractionBox["62713", "7920"], "+", 
        FractionBox[
         RowBox[{"2163743", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "15400"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["99127", "19800"]}], "-", 
        FractionBox[
         RowBox[{"2163743", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "38500"]}], 
       RowBox[{
        FractionBox["123403", "61776"], "+", 
        FractionBox[
         RowBox[{"2163743", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "120120"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["140743", "252252"]}], "-", 
        FractionBox[
         RowBox[{"2163743", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "490490"]}], 
       RowBox[{
        FractionBox["5491", "51480"], "+", 
        FractionBox[
         RowBox[{"2163743", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "2802800"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "22880"]}], "-", 
        FractionBox[
         RowBox[{"2163743", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "25225200"]}], 
       RowBox[{
        FractionBox["289", "411840"], "+", 
        FractionBox[
         RowBox[{"127279", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "28028000"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "411840"]}], "-", 
        FractionBox[
         RowBox[{"98243", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "29652480"]}], 
       RowBox[{
        FractionBox["4624", "315315"], "+", 
        FractionBox[
         RowBox[{"1670131", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "25945920"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["578", "3861"]}], "-", 
        FractionBox[
         RowBox[{"1670131", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "2779920"]}], 
       RowBox[{
        FractionBox["32368", "32175"], "+", 
        FractionBox[
         RowBox[{"1670131", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "463320"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2023", "396"]}], "-", 
        FractionBox[
         RowBox[{"11690917", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "741312"]}], 
       RowBox[{
        FractionBox["32368", "1485"], "+", 
        FractionBox[
         RowBox[{"11690917", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "213840"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4046", "45"]}], "-", 
        FractionBox[
         RowBox[{"11690917", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "71280"]}], 
       RowBox[{
        FractionBox["4624", "9"], "+", 
        FractionBox[
         RowBox[{"1670131", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "3240"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["311469461", "352800"]}], "+", 
        FractionBox[
         RowBox[{"1670131", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "23328"],
         "+", 
        FractionBox[
         RowBox[{"24137569", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"72", " ", "Alm"}], "289"]}], "+", 
            FractionBox[
             RowBox[{"135974", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
             "83521"], "+", 
            FractionBox[
             RowBox[{"613262", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "83521"]}], ")"}]}], 
         "373248"]}], 
       RowBox[{
        FractionBox["4624", "9"], "-", 
        FractionBox[
         RowBox[{"1670131", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "2592"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4046", "45"]}], "+", 
        FractionBox[
         RowBox[{"1670131", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "6480"]}], 
       RowBox[{
        FractionBox["32368", "1485"], "-", 
        FractionBox[
         RowBox[{"11690917", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "106920"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2023", "396"]}], "+", 
        FractionBox[
         RowBox[{"11690917", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "285120"]}], 
       RowBox[{
        FractionBox["32368", "32175"], "-", 
        FractionBox[
         RowBox[{"11690917", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "926640"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["578", "3861"]}], "+", 
        FractionBox[
         RowBox[{"1670131", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "555984"]}], 
       RowBox[{
        FractionBox["4624", "315315"], "-", 
        FractionBox[
         RowBox[{"1670131", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "3243240"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "411840"]}], "+", 
        FractionBox[
         RowBox[{"1670131", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "29652480"]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"98243", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "33359040"]}]},
      {
       FractionBox[
        RowBox[{"22933", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "11119680"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "411840"]}], "-", 
        FractionBox[
         RowBox[{"389861", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "9884160"]}], 
       RowBox[{
        FractionBox["4624", "315315"], "+", 
        FractionBox[
         RowBox[{"389861", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "1081080"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["578", "3861"]}], "-", 
        FractionBox[
         RowBox[{"389861", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "185328"]}], 
       RowBox[{
        FractionBox["32368", "32175"], "+", 
        FractionBox[
         RowBox[{"2729027", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "308880"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2023", "396"]}], "-", 
        FractionBox[
         RowBox[{"2729027", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "95040"]}], 
       RowBox[{
        FractionBox["32368", "1485"], "+", 
        FractionBox[
         RowBox[{"2729027", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "35640"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4046", "45"]}], "-", 
        FractionBox[
         RowBox[{"389861", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "2160"]}], 
       RowBox[{
        FractionBox["4624", "9"], "+", 
        FractionBox[
         RowBox[{"389861", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "864"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["311469461", "352800"]}], "-", 
        FractionBox[
         RowBox[{"389861", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "7776"], 
        "+", 
        FractionBox[
         RowBox[{"24137569", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"72", " ", "Alm"}], "289"]}], "+", 
            FractionBox[
             RowBox[{"116322", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
             "83521"], "+", 
            FractionBox[
             RowBox[{"711522", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "83521"]}], ")"}]}], 
         "373248"]}], 
       RowBox[{
        FractionBox["4624", "9"], "-", 
        FractionBox[
         RowBox[{"389861", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "1080"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4046", "45"]}], "+", 
        FractionBox[
         RowBox[{"2729027", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "23760"]}], 
       RowBox[{
        FractionBox["32368", "1485"], "-", 
        FractionBox[
         RowBox[{"2729027", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "71280"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2023", "396"]}], "+", 
        FractionBox[
         RowBox[{"2729027", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "247104"]}], 
       RowBox[{
        FractionBox["32368", "32175"], "-", 
        FractionBox[
         RowBox[{"389861", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "154440"]}
        ], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["578", "3861"]}], "+", 
        FractionBox[
         RowBox[{"389861", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "926640"]}], 
       RowBox[{
        FractionBox["4624", "315315"], "-", 
        FractionBox[
         RowBox[{"389861", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "8648640"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "411840"]}], "+", 
        FractionBox[
         RowBox[{"22933", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "9884160"]}]},
      {
       RowBox[{
        FractionBox["289", "411840"], "-", 
        FractionBox[
         RowBox[{"39763", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "28028000"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "22880"]}], "+", 
        FractionBox[
         RowBox[{"675971", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "25225200"]}], 
       RowBox[{
        FractionBox["5491", "51480"], "-", 
        FractionBox[
         RowBox[{"675971", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "2802800"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["140743", "252252"]}], "+", 
        FractionBox[
         RowBox[{"675971", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "490490"]}], 
       RowBox[{
        FractionBox["123403", "61776"], "-", 
        FractionBox[
         RowBox[{"675971", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "120120"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["99127", "19800"]}], "+", 
        FractionBox[
         RowBox[{"675971", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "38500"]}], 
       RowBox[{
        FractionBox["62713", "7920"], "-", 
        FractionBox[
         RowBox[{"675971", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "15400"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "540"]}], "+", 
        FractionBox[
         RowBox[{"675971", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "7350"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["17051", "288"]}], "-", 
        FractionBox[
         RowBox[{"675971", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "3920"]}], 
       RowBox[{
        FractionBox["69071", "144"], "+", 
        FractionBox[
         RowBox[{"675971", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "1960"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["37579537", "44100"]}], "-", 
        FractionBox[
         RowBox[{"81792491", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "882000"], "+", 
        FractionBox[
         RowBox[{"24137569", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"70", " ", "Alm"}], "289"]}], "+", 
            FractionBox[
             RowBox[{"103566", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
             "83521"], "+", 
            FractionBox[
             RowBox[{"763862", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "83521"]}], ")"}]}], 
         "343000"]}], 
       RowBox[{
        FractionBox["973063", "1980"], "-", 
        FractionBox[
         RowBox[{"675971", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "3850"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["608923", "7920"]}], "+", 
        FractionBox[
         RowBox[{"675971", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "15400"]}], 
       RowBox[{
        FractionBox["487543", "30888"], "-", 
        FractionBox[
         RowBox[{"675971", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "60060"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["60979", "20592"]}], "+", 
        FractionBox[
         RowBox[{"675971", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "280280"]}], 
       RowBox[{
        FractionBox["55777", "128700"], "-", 
        FractionBox[
         RowBox[{"675971", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "1751750"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["52309", "1235520"]}], "+", 
        FractionBox[
         RowBox[{"675971", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "16816800"]}], 
       RowBox[{
        FractionBox["20519", "10090080"], "-", 
        FractionBox[
         RowBox[{"39763", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "19619600"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["20519", "10090080"]}], "+", 
        FractionBox[
         RowBox[{"11951", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "17441424"]}], 
       RowBox[{
        FractionBox["150569", "4036032"], "-", 
        FractionBox[
         RowBox[{"203167", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "15855840"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["45373", "140140"]}], "+", 
        FractionBox[
         RowBox[{"203167", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "1783782"]}], 
       RowBox[{
        FractionBox["890987", "504504"], "-", 
        FractionBox[
         RowBox[{"1015835", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "1585584"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["488699", "72072"]}], "+", 
        FractionBox[
         RowBox[{"1015835", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "396396"]}], 
       RowBox[{
        FractionBox["3230153", "166320"], "-", 
        FractionBox[
         RowBox[{"203167", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "26136"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2963117", "69300"]}], "+", 
        FractionBox[
         RowBox[{"203167", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "10890"]}], 
       RowBox[{
        FractionBox["2562563", "35280"], "-", 
        FractionBox[
         RowBox[{"203167", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "5544"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1894973", "21168"]}], "+", 
        FractionBox[
         RowBox[{"1015835", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "16632"]}], 
       RowBox[{
        FractionBox["559793", "14112"], "-", 
        FractionBox[
         RowBox[{"1015835", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "11088"]}], 
       RowBox[{
        FractionBox["3445747", "8820"], "+", 
        FractionBox[
         RowBox[{"203167", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "1386"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["54568691", "69300"]}], "-", 
        FractionBox[
         RowBox[{"3209429099", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "60374160"], "+", 
        FractionBox[
         RowBox[{"24137569", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"66", " ", "Alm"}], "289"]}], "+", 
            FractionBox[
             RowBox[{"97514", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
             "83521"], "+", 
            FractionBox[
             RowBox[{"771818", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "83521"]}], ")"}]}], 
         "287496"]}], 
       RowBox[{
        FractionBox["12576413", "27720"], "-", 
        FractionBox[
         RowBox[{"203167", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "4356"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["8570873", "144144"]}], "+", 
        FractionBox[
         RowBox[{"1015835", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "113256"]}], 
       RowBox[{
        FractionBox["7235693", "756756"], "-", 
        FractionBox[
         RowBox[{"1015835", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "594594"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["6568103", "5045040"]}], "+", 
        FractionBox[
         RowBox[{"203167", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "792792"]}], 
       RowBox[{
        FractionBox["6167549", "50450400"], "-", 
        FractionBox[
         RowBox[{"203167", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "7927920"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["347089", "60540480"]}], "+", 
        FractionBox[
         RowBox[{"11951", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "9513504"]}]},
      {
       RowBox[{
        FractionBox["347089", "60540480"], "+", 
        FractionBox[
         RowBox[{"4607", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "2620800"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["48263", "458640"]}], "-", 
        FractionBox[
         RowBox[{"78319", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "2402400"]}], 
       RowBox[{
        FractionBox["88723", "97020"], "+", 
        FractionBox[
         RowBox[{"78319", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "273000"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["630887", "126126"]}], "-", 
        FractionBox[
         RowBox[{"78319", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "49140"]}], 
       RowBox[{
        FractionBox["2783359", "144144"], "+", 
        FractionBox[
         RowBox[{"78319", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "12480"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["110687", "1980"]}], "-", 
        FractionBox[
         RowBox[{"78319", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "4200"]}], 
       RowBox[{
        FractionBox["5232923", "41580"], "+", 
        FractionBox[
         RowBox[{"78319", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "1800"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4965887", "22050"]}], "-", 
        FractionBox[
         RowBox[{"861509", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "10500"]}], 
       RowBox[{
        FractionBox["4565333", "14112"], "+", 
        FractionBox[
         RowBox[{"861509", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "6720"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3897743", "10584"]}], "-", 
        FractionBox[
         RowBox[{"861509", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "5040"]}], 
       RowBox[{
        FractionBox["2562563", "8820"], "+", 
        FractionBox[
         RowBox[{"861509", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "4200"]}], 
       RowBox[{
        FractionBox["1442977", "6930"], "-", 
        FractionBox[
         RowBox[{"78319", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "300"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2451587", "3600"]}], "+", 
        FractionBox[
         RowBox[{"1779955913", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "16632000"], "+", 
        FractionBox[
         RowBox[{"24137569", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"60", " ", "Alm"}], "289"]}], "+", 
            FractionBox[
             RowBox[{"97782", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
             "83521"], "+", 
            FractionBox[
             RowBox[{"738462", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "83521"]}], ")"}]}], 
         "216000"]}], 
       RowBox[{
        FractionBox["14579183", "36036"], "+", 
        FractionBox[
         RowBox[{"78319", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "1560"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10573643", "252252"]}], "-", 
        FractionBox[
         RowBox[{"78319", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "10920"]}], 
       RowBox[{
        FractionBox["710651", "145530"], "+", 
        FractionBox[
         RowBox[{"78319", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "81900"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["8570873", "20180160"]}], "-", 
        FractionBox[
         RowBox[{"78319", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "873600"]}], 
       RowBox[{
        FractionBox["480607", "25225200"], "+", 
        FractionBox[
         RowBox[{"4607", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "1092000"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["480607", "25225200"]}], "-", 
        FractionBox[
         RowBox[{"36737", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "2460640"]}], 
       RowBox[{
        FractionBox["105546557", "302702400"], "+", 
        FractionBox[
         RowBox[{"624529", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "2271360"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["9523417", "3153150"]}], "-", 
        FractionBox[
         RowBox[{"624529", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "260260"]}], 
       RowBox[{
        FractionBox["103810823", "6306300"], "+", 
        FractionBox[
         RowBox[{"624529", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "47320"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["11405963", "180180"]}], "-", 
        FractionBox[
         RowBox[{"624529", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "12168"]}], 
       RowBox[{
        FractionBox["50603611", "277200"], "+", 
        FractionBox[
         RowBox[{"624529", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "4160"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["14192501", "34650"]}], "-", 
        FractionBox[
         RowBox[{"624529", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "1820"]}], 
       RowBox[{
        FractionBox["96867887", "132300"], "+", 
        FractionBox[
         RowBox[{"6869819", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "10920"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["93396419", "88200"]}], "-", 
        FractionBox[
         RowBox[{"6869819", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "7280"]}], 
       RowBox[{
        FractionBox["88189217", "70560"], "+", 
        FractionBox[
         RowBox[{"6869819", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "5824"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["79510547", "66150"]}], "-", 
        FractionBox[
         RowBox[{"6869819", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "5460"]}], 
       RowBox[{
        FractionBox["62153207", "69300"], "+", 
        FractionBox[
         RowBox[{"624529", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "520"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10081187", "69300"]}], "-", 
        FractionBox[
         RowBox[{"624529", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "520"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1865775619", "3603600"]}], "+", 
        FractionBox[
         RowBox[{"246840715547", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "487206720"], "+", 
        FractionBox[
         RowBox[{"24137569", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"52", " ", "Alm"}], "289"]}], "+", 
            FractionBox[
             RowBox[{"103794", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
             "83521"], "+", 
            FractionBox[
             RowBox[{"668402", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "83521"]}], ")"}]}], 
         "140608"]}], 
       RowBox[{
        FractionBox["218369267", "630630"], "+", 
        FractionBox[
         RowBox[{"624529", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "4732"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["166297247", "6306300"]}], "-", 
        FractionBox[
         RowBox[{"624529", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "47320"]}], 
       RowBox[{
        FractionBox["148939907", "75675600"], "+", 
        FractionBox[
         RowBox[{"624529", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "567840"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["8250661", "100900800"]}], "-", 
        FractionBox[
         RowBox[{"36737", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "757120"]}]},
      {
       RowBox[{
        FractionBox["8250661", "100900800"], "+", 
        FractionBox[
         RowBox[{"55981", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "493920"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10745309", "7207200"]}], "-", 
        FractionBox[
         RowBox[{"951677", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "458640"]}], 
       RowBox[{
        FractionBox["139021427", "10810800"], "+", 
        FractionBox[
         RowBox[{"951677", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "52920"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1142417", "16380"]}], "-", 
        FractionBox[
         RowBox[{"951677", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "9702"]}], 
       RowBox[{
        FractionBox["137285693", "514800"], "+", 
        FractionBox[
         RowBox[{"951677", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "2520"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["15125393", "19800"]}], "-", 
        FractionBox[
         RowBox[{"12371801", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "11340"]}], 
       RowBox[{
        FractionBox["33670523", "19800"], "+", 
        FractionBox[
         RowBox[{"12371801", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "5040"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["132822377", "44100"]}], "-", 
        FractionBox[
         RowBox[{"136089811", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "30870"]}], 
       RowBox[{
        FractionBox["130342757", "30240"], "+", 
        FractionBox[
         RowBox[{"136089811", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "21168"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["126871289", "25200"]}], "-", 
        FractionBox[
         RowBox[{"136089811", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "17640"]}], 
       RowBox[{
        FractionBox["121664087", "25200"], "+", 
        FractionBox[
         RowBox[{"136089811", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "17640"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["112985417", "29700"]}], "-", 
        FractionBox[
         RowBox[{"12371801", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "1890"]}], 
       RowBox[{
        FractionBox["95628077", "39600"], "+", 
        FractionBox[
         RowBox[{"12371801", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "2520"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["43556057", "51480"]}], "-", 
        FractionBox[
         RowBox[{"951677", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "252"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["153378947", "573300"]}], "+", 
        FractionBox[
         RowBox[{"486376419421", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "317837520"], "+", 
        FractionBox[
         RowBox[{"24137569", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"42", " ", "Alm"}], "289"]}], "+", 
            FractionBox[
             RowBox[{"114782", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
             "83521"], "+", 
            FractionBox[
             RowBox[{"567782", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "83521"]}], ")"}]}], 
         "74088"]}], 
       RowBox[{
        FractionBox["251844137", "900900"], "+", 
        FractionBox[
         RowBox[{"951677", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "4410"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["199772117", "14414400"]}], "-", 
        FractionBox[
         RowBox[{"951677", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "70560"]}], 
       RowBox[{
        FractionBox["10730281", "21621600"], "+", 
        FractionBox[
         RowBox[{"55981", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "105840"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["10730281", "21621600"]}], "-", 
        FractionBox[
         RowBox[{"23579", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "18000"]}], 
       RowBox[{
        FractionBox["181918853", "20180160"], "+", 
        FractionBox[
         RowBox[{"400843", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "16800"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1073057", "13860"]}], "-", 
        FractionBox[
         RowBox[{"400843", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "1950"]}], 
       RowBox[{
        FractionBox["180679043", "432432"], "+", 
        FractionBox[
         RowBox[{"400843", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "360"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["16353643", "10296"]}], "-", 
        FractionBox[
         RowBox[{"2805901", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "660"]}], 
       RowBox[{
        FractionBox["178943309", "39600"], "+", 
        FractionBox[
         RowBox[{"36476713", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "3000"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["19754017", "1980"]}], "-", 
        FractionBox[
         RowBox[{"36476713", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "1350"]}], 
       RowBox[{
        FractionBox["44084927", "2520"], "+", 
        FractionBox[
         RowBox[{"57320549", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "1200"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["174479993", "7056"]}], "-", 
        FractionBox[
         RowBox[{"57320549", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "840"]}], 
       RowBox[{
        FractionBox["172000373", "6048"], "+", 
        FractionBox[
         RowBox[{"57320549", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "720"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["33705781", "1260"]}], "-", 
        FractionBox[
         RowBox[{"57320549", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "750"]}], 
       RowBox[{
        FractionBox["163321703", "7920"], "+", 
        FractionBox[
         RowBox[{"36476713", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "600"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["154643033", "11880"]}], "-", 
        FractionBox[
         RowBox[{"36476713", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "900"]}], 
       RowBox[{
        FractionBox["137285693", "20592"], "+", 
        FractionBox[
         RowBox[{"2805901", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "120"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["85213673", "36036"]}], "-", 
        FractionBox[
         RowBox[{"400843", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "30"]}], 
       RowBox[{
        FractionBox["22221499", "161700"], "+", 
        FractionBox[
         RowBox[{"262639147931", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "54054000"], "+", 
        FractionBox[
         RowBox[{"24137569", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"30", " ", "Alm"}], "289"]}], "+", 
            FractionBox[
             RowBox[{"129786", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
             "83521"], "+", 
            FractionBox[
             RowBox[{"444282", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "83521"]}], ")"}]}], 
         "27000"]}], 
       RowBox[{
        FractionBox["293501753", "1441440"], "+", 
        FractionBox[
         RowBox[{"400843", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "1200"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["14201749", "2882880"]}], "-", 
        FractionBox[
         RowBox[{"23579", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "2400"]}]},
      {
       RowBox[{
        FractionBox["14201749", "2882880"], "+", 
        FractionBox[
         RowBox[{"80189", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "2048"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["481991599", "5405400"]}], "-", 
        FractionBox[
         RowBox[{"1363213", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "1920"]}], 
       RowBox[{
        FractionBox["480999751", "630630"], "+", 
        FractionBox[
         RowBox[{"1363213", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "224"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["36911947", "9009"]}], "-", 
        FractionBox[
         RowBox[{"6816065", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "208"]}], 
       RowBox[{
        FractionBox["478520131", "30888"], "+", 
        FractionBox[
         RowBox[{"47712455", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "384"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3941671", "90"]}], "-", 
        FractionBox[
         RowBox[{"124052383", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "352"]}], 
       RowBox[{
        FractionBox["475048663", "4950"], "+", 
        FractionBox[
         RowBox[{"124052383", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "160"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["52526039", "315"]}], "-", 
        FractionBox[
         RowBox[{"194939459", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "144"]}], 
       RowBox[{
        FractionBox["469841461", "2016"], "+", 
        FractionBox[
         RowBox[{"974697295", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "512"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["466122031", "1764"]}], "-", 
        FractionBox[
         RowBox[{"974697295", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "448"]}], 
       RowBox[{
        FractionBox["461162791", "1890"], "+", 
        FractionBox[
         RowBox[{"194939459", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "96"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["90843971", "495"]}], "-", 
        FractionBox[
         RowBox[{"124052383", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "80"]}], 
       RowBox[{
        FractionBox["443805451", "3960"], "+", 
        FractionBox[
         RowBox[{"124052383", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "128"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["426448111", "7722"]}], "-", 
        FractionBox[
         RowBox[{"47712455", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "96"]}], 
       RowBox[{
        FractionBox["391733431", "18018"], "+", 
        FractionBox[
         RowBox[{"6816065", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "32"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["287589391", "45045"]}], "-", 
        FractionBox[
         RowBox[{"1363213", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "16"]}], 
       RowBox[{
        FractionBox["2724744887", "3057600"], "+", 
        FractionBox[
         RowBox[{"2339054030707", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
         "92252160"], "+", 
        FractionBox[
         RowBox[{"24137569", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"16", " ", "Alm"}], "289"]}], "+", 
            FractionBox[
             RowBox[{"147654", " ", "\[ImaginaryI]", " ", "\[Omega]"}], 
             "83521"], "+", 
            FractionBox[
             RowBox[{"307118", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "83521"]}], ")"}]}], 
         "4096"]}], 
       RowBox[{
        FractionBox["41421503", "360360"], "+", 
        FractionBox[
         RowBox[{"80189", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "128"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "1"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{3.696241356788766*^9, 3.696241576094056*^9, 
  3.69624212808924*^9, 3.696242675092472*^9, 3.696251867063698*^9, 
  3.6962522891435614`*^9, 3.696253072171686*^9, 3.6962533417275767`*^9, 
  3.6962538570348682`*^9, 3.696253968680908*^9, 3.6962543685123873`*^9, 
  3.6962547796977835`*^9, 3.6962559941245875`*^9, 3.6989199155786624`*^9, 
  3.705423678627358*^9, 3.7054237332925615`*^9}],

Cell[BoxData[
 RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalM]\\), \\(S\\)]\\)\"\>",
   "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {
       RowBox[{
        FractionBox["41421503", "360360"], "+", 
        RowBox[{
         FractionBox["289", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["15", "17"], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["2724744887", "3057600"], "+", 
        FractionBox[
         RowBox[{"8429917007", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["15", "17"], "-", 
            FractionBox[
             RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}], "11531520"], 
        "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1028", "289"], "+", 
            FractionBox[
             RowBox[{"64", " ", "Alm"}], "289"], "-", 
            FractionBox[
             RowBox[{"1920", " ", "\[Omega]"}], "4913"], "+", 
            FractionBox[
             RowBox[{"64", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "289"]}], ")"}]}], "1024"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["287589391", "45045"]}], "-", 
        RowBox[{
         FractionBox["4913", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["15", "17"], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["391733431", "18018"], "+", 
        RowBox[{
         FractionBox["24565", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["15", "17"], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["426448111", "7722"]}], "-", 
        RowBox[{
         FractionBox["171955", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["15", "17"], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["443805451", "3960"], "+", 
        RowBox[{
         FractionBox["447083", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["15", "17"], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["90843971", "495"]}], "-", 
        RowBox[{
         FractionBox["447083", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["15", "17"], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["461162791", "1890"], "+", 
        RowBox[{
         FractionBox["702559", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["15", "17"], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["466122031", "1764"]}], "-", 
        RowBox[{
         FractionBox["3512795", "56"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["15", "17"], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["469841461", "2016"], "+", 
        RowBox[{
         FractionBox["3512795", "64"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["15", "17"], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["52526039", "315"]}], "-", 
        RowBox[{
         FractionBox["702559", "18"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["15", "17"], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["475048663", "4950"], "+", 
        RowBox[{
         FractionBox["447083", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["15", "17"], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3941671", "90"]}], "-", 
        RowBox[{
         FractionBox["447083", "44"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["15", "17"], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["478520131", "30888"], "+", 
        RowBox[{
         FractionBox["171955", "48"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["15", "17"], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["36911947", "9009"]}], "-", 
        RowBox[{
         FractionBox["24565", "26"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["15", "17"], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["480999751", "630630"], "+", 
        RowBox[{
         FractionBox["4913", "28"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["15", "17"], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["481991599", "5405400"]}], "-", 
        RowBox[{
         FractionBox["4913", "240"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["15", "17"], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["14201749", "2882880"], "+", 
        RowBox[{
         FractionBox["289", "256"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["15", "17"], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["14201749", "2882880"]}], "-", 
        RowBox[{
         FractionBox["289", "480"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["13", "17"], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["293501753", "1441440"], "+", 
        RowBox[{
         FractionBox["4913", "240"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["13", "17"], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["22221499", "161700"], "+", 
        FractionBox[
         RowBox[{"3219081121", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["13", "17"], "-", 
            FractionBox[
             RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}], "10810800"],
         "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["916", "289"], "+", 
            FractionBox[
             RowBox[{"120", " ", "Alm"}], "289"], "-", 
            FractionBox[
             RowBox[{"3120", " ", "\[Omega]"}], "4913"], "+", 
            FractionBox[
             RowBox[{"120", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "289"]}], ")"}]}], "3600"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["85213673", "36036"]}], "-", 
        RowBox[{
         FractionBox["4913", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["13", "17"], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["137285693", "20592"], "+", 
        RowBox[{
         FractionBox["34391", "24"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["13", "17"], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["154643033", "11880"]}], "-", 
        RowBox[{
         FractionBox["447083", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["13", "17"], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["163321703", "7920"], "+", 
        RowBox[{
         FractionBox["447083", "120"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["13", "17"], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["33705781", "1260"]}], "-", 
        RowBox[{
         FractionBox["702559", "150"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["13", "17"], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["172000373", "6048"], "+", 
        RowBox[{
         FractionBox["702559", "144"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["13", "17"], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["174479993", "7056"]}], "-", 
        RowBox[{
         FractionBox["702559", "168"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["13", "17"], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["44084927", "2520"], "+", 
        RowBox[{
         FractionBox["702559", "240"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["13", "17"], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["19754017", "1980"]}], "-", 
        RowBox[{
         FractionBox["447083", "270"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["13", "17"], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["178943309", "39600"], "+", 
        RowBox[{
         FractionBox["447083", "600"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["13", "17"], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["16353643", "10296"]}], "-", 
        RowBox[{
         FractionBox["34391", "132"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["13", "17"], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["180679043", "432432"], "+", 
        RowBox[{
         FractionBox["4913", "72"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["13", "17"], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1073057", "13860"]}], "-", 
        RowBox[{
         FractionBox["4913", "390"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["13", "17"], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["181918853", "20180160"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["13", "17"], "-", 
            FractionBox[
             RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}], "3360"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10730281", "21621600"]}], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["13", "17"], "-", 
            FractionBox[
             RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}], "3600"]}]},
      {
       RowBox[{
        FractionBox["10730281", "21621600"], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["11", "17"], "-", 
            FractionBox[
             RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}], "5040"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["199772117", "14414400"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["11", "17"], "-", 
            FractionBox[
             RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}], "3360"]}], 
       RowBox[{
        FractionBox["251844137", "900900"], "+", 
        RowBox[{
         FractionBox["4913", "210"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["11", "17"], "-", 
           FractionBox[
            RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["153378947", "573300"]}], "+", 
        FractionBox[
         RowBox[{"2510901649", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["11", "17"], "-", 
            FractionBox[
             RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}], "15135120"],
         "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["820", "289"], "+", 
            FractionBox[
             RowBox[{"168", " ", "Alm"}], "289"], "-", 
            FractionBox[
             RowBox[{"3696", " ", "\[Omega]"}], "4913"], "+", 
            FractionBox[
             RowBox[{"168", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "289"]}], ")"}]}], "7056"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["43556057", "51480"]}], "-", 
        RowBox[{
         FractionBox["4913", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["11", "17"], "-", 
           FractionBox[
            RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["95628077", "39600"], "+", 
        RowBox[{
         FractionBox["63869", "120"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["11", "17"], "-", 
           FractionBox[
            RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["112985417", "29700"]}], "-", 
        RowBox[{
         FractionBox["63869", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["11", "17"], "-", 
           FractionBox[
            RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["121664087", "25200"], "+", 
        RowBox[{
         FractionBox["702559", "840"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["11", "17"], "-", 
           FractionBox[
            RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["126871289", "25200"]}], "-", 
        RowBox[{
         FractionBox["702559", "840"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["11", "17"], "-", 
           FractionBox[
            RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["130342757", "30240"], "+", 
        FractionBox[
         RowBox[{"702559", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["11", "17"], "-", 
            FractionBox[
             RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}], "1008"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["132822377", "44100"]}], "-", 
        FractionBox[
         RowBox[{"702559", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["11", "17"], "-", 
            FractionBox[
             RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}], "1470"]}], 
       RowBox[{
        FractionBox["33670523", "19800"], "+", 
        RowBox[{
         FractionBox["63869", "240"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["11", "17"], "-", 
           FractionBox[
            RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["15125393", "19800"]}], "-", 
        RowBox[{
         FractionBox["63869", "540"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["11", "17"], "-", 
           FractionBox[
            RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["137285693", "514800"], "+", 
        RowBox[{
         FractionBox["4913", "120"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["11", "17"], "-", 
           FractionBox[
            RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1142417", "16380"]}], "-", 
        RowBox[{
         FractionBox["4913", "462"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["11", "17"], "-", 
           FractionBox[
            RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["139021427", "10810800"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["11", "17"], "-", 
            FractionBox[
             RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}], "2520"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10745309", "7207200"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["11", "17"], "-", 
            FractionBox[
             RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}], "21840"]}], 
       RowBox[{
        FractionBox["8250661", "100900800"], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["11", "17"], "-", 
            FractionBox[
             RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}], "23520"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["8250661", "100900800"]}], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "17"], "-", 
            FractionBox[
             RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}], "29120"]}], 
       RowBox[{
        FractionBox["148939907", "75675600"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "17"], "-", 
            FractionBox[
             RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}], "21840"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["166297247", "6306300"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "17"], "-", 
            FractionBox[
             RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}], "1820"]}], 
       RowBox[{
        FractionBox["218369267", "630630"], "+", 
        RowBox[{
         FractionBox["4913", "182"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["9", "17"], "-", 
           FractionBox[
            RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1865775619", "3603600"]}], "+", 
        FractionBox[
         RowBox[{"1941828859", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "17"], "-", 
            FractionBox[
             RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}], "18738720"],
         "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["740", "289"], "+", 
            FractionBox[
             RowBox[{"208", " ", "Alm"}], "289"], "-", 
            FractionBox[
             RowBox[{"3744", " ", "\[Omega]"}], "4913"], "+", 
            FractionBox[
             RowBox[{"208", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "289"]}], ")"}]}], 
         "10816"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10081187", "69300"]}], "-", 
        RowBox[{
         FractionBox["4913", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["9", "17"], "-", 
           FractionBox[
            RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["62153207", "69300"], "+", 
        RowBox[{
         FractionBox["4913", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["9", "17"], "-", 
           FractionBox[
            RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["79510547", "66150"]}], "-", 
        RowBox[{
         FractionBox["54043", "210"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["9", "17"], "-", 
           FractionBox[
            RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["88189217", "70560"], "+", 
        RowBox[{
         FractionBox["54043", "224"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["9", "17"], "-", 
           FractionBox[
            RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["93396419", "88200"]}], "-", 
        RowBox[{
         FractionBox["54043", "280"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["9", "17"], "-", 
           FractionBox[
            RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["96867887", "132300"], "+", 
        RowBox[{
         FractionBox["54043", "420"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["9", "17"], "-", 
           FractionBox[
            RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["14192501", "34650"]}], "-", 
        RowBox[{
         FractionBox["4913", "70"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["9", "17"], "-", 
           FractionBox[
            RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["50603611", "277200"], "+", 
        RowBox[{
         FractionBox["4913", "160"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["9", "17"], "-", 
           FractionBox[
            RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["11405963", "180180"]}], "-", 
        RowBox[{
         FractionBox["4913", "468"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["9", "17"], "-", 
           FractionBox[
            RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["103810823", "6306300"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "17"], "-", 
            FractionBox[
             RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}], "1820"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["9523417", "3153150"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "17"], "-", 
            FractionBox[
             RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}], "10010"]}], 
       RowBox[{
        FractionBox["105546557", "302702400"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "17"], "-", 
            FractionBox[
             RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}], "87360"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["480607", "25225200"]}], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["9", "17"], "-", 
            FractionBox[
             RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}], "94640"]}]},
      {
       RowBox[{
        FractionBox["480607", "25225200"], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["7", "17"], "-", 
            FractionBox[
             RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}], "109200"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["8570873", "20180160"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["7", "17"], "-", 
            FractionBox[
             RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}], "87360"]}], 
       RowBox[{
        FractionBox["710651", "145530"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["7", "17"], "-", 
            FractionBox[
             RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}], "8190"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10573643", "252252"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["7", "17"], "-", 
            FractionBox[
             RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}], "1092"]}], 
       RowBox[{
        FractionBox["14579183", "36036"], "+", 
        RowBox[{
         FractionBox["4913", "156"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["7", "17"], "-", 
           FractionBox[
            RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2451587", "3600"]}], "+", 
        FractionBox[
         RowBox[{"111657751", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["7", "17"], "-", 
            FractionBox[
             RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}], "1663200"], 
        "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["676", "289"], "+", 
            FractionBox[
             RowBox[{"240", " ", "Alm"}], "289"], "-", 
            FractionBox[
             RowBox[{"3360", " ", "\[Omega]"}], "4913"], "+", 
            FractionBox[
             RowBox[{"240", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "289"]}], ")"}]}], 
         "14400"]}], 
       RowBox[{
        FractionBox["1442977", "6930"], "-", 
        RowBox[{
         FractionBox["4913", "30"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["7", "17"], "-", 
           FractionBox[
            RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["2562563", "8820"], "+", 
        RowBox[{
         FractionBox["54043", "420"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["7", "17"], "-", 
           FractionBox[
            RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3897743", "10584"]}], "-", 
        RowBox[{
         FractionBox["54043", "504"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["7", "17"], "-", 
           FractionBox[
            RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["4565333", "14112"], "+", 
        RowBox[{
         FractionBox["54043", "672"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["7", "17"], "-", 
           FractionBox[
            RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4965887", "22050"]}], "-", 
        FractionBox[
         RowBox[{"54043", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["7", "17"], "-", 
            FractionBox[
             RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}], "1050"]}], 
       RowBox[{
        FractionBox["5232923", "41580"], "+", 
        RowBox[{
         FractionBox["4913", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["7", "17"], "-", 
           FractionBox[
            RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["110687", "1980"]}], "-", 
        RowBox[{
         FractionBox["4913", "420"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["7", "17"], "-", 
           FractionBox[
            RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["2783359", "144144"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["7", "17"], "-", 
            FractionBox[
             RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}], "1248"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["630887", "126126"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["7", "17"], "-", 
            FractionBox[
             RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}], "4914"]}], 
       RowBox[{
        FractionBox["88723", "97020"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["7", "17"], "-", 
            FractionBox[
             RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}], "27300"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["48263", "458640"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["7", "17"], "-", 
            FractionBox[
             RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}], "240240"]}], 
       RowBox[{
        FractionBox["347089", "60540480"], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["7", "17"], "-", 
            FractionBox[
             RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}], "262080"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["347089", "60540480"]}], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["5", "17"], "-", 
            FractionBox[
             RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}], "288288"]}], 
       RowBox[{
        FractionBox["6167549", "50450400"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["5", "17"], "-", 
            FractionBox[
             RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}], "240240"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["6568103", "5045040"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["5", "17"], "-", 
            FractionBox[
             RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}], "24024"]}], 
       RowBox[{
        FractionBox["7235693", "756756"], "+", 
        FractionBox[
         RowBox[{"24565", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["5", "17"], "-", 
            FractionBox[
             RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}], "18018"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["8570873", "144144"]}], "-", 
        FractionBox[
         RowBox[{"24565", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["5", "17"], "-", 
            FractionBox[
             RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}], "3432"]}], 
       RowBox[{
        FractionBox["12576413", "27720"], "+", 
        RowBox[{
         FractionBox["4913", "132"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["5", "17"], "-", 
           FractionBox[
            RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["54568691", "69300"]}], "+", 
        FractionBox[
         RowBox[{"77610661", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["5", "17"], "-", 
            FractionBox[
             RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}], "1829520"], 
        "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["628", "289"], "+", 
            FractionBox[
             RowBox[{"264", " ", "Alm"}], "289"], "-", 
            FractionBox[
             RowBox[{"2640", " ", "\[Omega]"}], "4913"], "+", 
            FractionBox[
             RowBox[{"264", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "289"]}], ")"}]}], 
         "17424"]}], 
       RowBox[{
        FractionBox["3445747", "8820"], "-", 
        RowBox[{
         FractionBox["4913", "42"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["5", "17"], "-", 
           FractionBox[
            RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["559793", "14112"], "+", 
        RowBox[{
         FractionBox["24565", "336"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["5", "17"], "-", 
           FractionBox[
            RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1894973", "21168"]}], "-", 
        RowBox[{
         FractionBox["24565", "504"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["5", "17"], "-", 
           FractionBox[
            RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["2562563", "35280"], "+", 
        RowBox[{
         FractionBox["4913", "168"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["5", "17"], "-", 
           FractionBox[
            RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2963117", "69300"]}], "-", 
        RowBox[{
         FractionBox["4913", "330"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["5", "17"], "-", 
           FractionBox[
            RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["3230153", "166320"], "+", 
        RowBox[{
         FractionBox["4913", "792"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["5", "17"], "-", 
           FractionBox[
            RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["488699", "72072"]}], "-", 
        FractionBox[
         RowBox[{"24565", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["5", "17"], "-", 
            FractionBox[
             RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}], "12012"]}], 
       RowBox[{
        FractionBox["890987", "504504"], "+", 
        FractionBox[
         RowBox[{"24565", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["5", "17"], "-", 
            FractionBox[
             RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}], "48048"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["45373", "140140"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["5", "17"], "-", 
            FractionBox[
             RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}], "54054"]}], 
       RowBox[{
        FractionBox["150569", "4036032"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["5", "17"], "-", 
            FractionBox[
             RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}], "480480"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["20519", "10090080"]}], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["5", "17"], "-", 
            FractionBox[
             RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}], "528528"]}]},
      {
       RowBox[{
        FractionBox["20519", "10090080"], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["3", "17"], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "560560"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["52309", "1235520"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["3", "17"], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "480480"]}], 
       RowBox[{
        FractionBox["55777", "128700"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["3", "17"], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "50050"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["60979", "20592"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["3", "17"], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "8008"]}], 
       RowBox[{
        FractionBox["487543", "30888"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["3", "17"], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "1716"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["608923", "7920"]}], "-", 
        RowBox[{
         FractionBox["4913", "440"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["3", "17"], "-", 
           FractionBox[
            RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["973063", "1980"], "+", 
        RowBox[{
         FractionBox["4913", "110"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["3", "17"], "-", 
           FractionBox[
            RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["37579537", "44100"]}], "+", 
        FractionBox[
         RowBox[{"594473", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["3", "17"], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "25200"], 
        "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["596", "289"], "+", 
            FractionBox[
             RowBox[{"280", " ", "Alm"}], "289"], "-", 
            FractionBox[
             RowBox[{"1680", " ", "\[Omega]"}], "4913"], "+", 
            FractionBox[
             RowBox[{"280", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "289"]}], ")"}]}], 
         "19600"]}], 
       RowBox[{
        FractionBox["69071", "144"], "-", 
        RowBox[{
         FractionBox["4913", "56"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["3", "17"], "-", 
           FractionBox[
            RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["17051", "288"]}], "+", 
        RowBox[{
         FractionBox["4913", "112"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["3", "17"], "-", 
           FractionBox[
            RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "540"]}], "-", 
        RowBox[{
         FractionBox["4913", "210"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["3", "17"], "-", 
           FractionBox[
            RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["62713", "7920"], "+", 
        RowBox[{
         FractionBox["4913", "440"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["3", "17"], "-", 
           FractionBox[
            RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["99127", "19800"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["3", "17"], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "1100"]}], 
       RowBox[{
        FractionBox["123403", "61776"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["3", "17"], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "3432"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["140743", "252252"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["3", "17"], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "14014"]}], 
       RowBox[{
        FractionBox["5491", "51480"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["3", "17"], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "80080"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "22880"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["3", "17"], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "720720"]}], 
       RowBox[{
        FractionBox["289", "411840"], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["3", "17"], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "800800"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "411840"]}], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "17"], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "823680"]}], 
       RowBox[{
        FractionBox["4624", "315315"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "17"], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "720720"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["578", "3861"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "17"], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "77220"]}], 
       RowBox[{
        FractionBox["32368", "32175"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "17"], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "12870"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2023", "396"]}], "-", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "17"], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "20592"]}], 
       RowBox[{
        FractionBox["32368", "1485"], "+", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "17"], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "5940"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4046", "45"]}], "-", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "17"], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "1980"]}], 
       RowBox[{
        FractionBox["4624", "9"], "+", 
        RowBox[{
         FractionBox["4913", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "17"], "-", 
           FractionBox[
            RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["311469461", "352800"]}], "+", 
        RowBox[{
         FractionBox["4913", "648"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "17"], "-", 
           FractionBox[
            RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["580", "289"], "+", 
            FractionBox[
             RowBox[{"288", " ", "Alm"}], "289"], "-", 
            FractionBox[
             RowBox[{"576", " ", "\[Omega]"}], "4913"], "+", 
            FractionBox[
             RowBox[{"288", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "289"]}], ")"}]}], 
         "20736"]}], 
       RowBox[{
        FractionBox["4624", "9"], "-", 
        RowBox[{
         FractionBox["4913", "72"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "17"], "-", 
           FractionBox[
            RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4046", "45"]}], "+", 
        RowBox[{
         FractionBox["4913", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "17"], "-", 
           FractionBox[
            RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["32368", "1485"], "-", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "17"], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "2970"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2023", "396"]}], "+", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "17"], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "7920"]}], 
       RowBox[{
        FractionBox["32368", "32175"], "-", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "17"], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "25740"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["578", "3861"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "17"], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "15444"]}], 
       RowBox[{
        FractionBox["4624", "315315"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "17"], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "90090"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "411840"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "17"], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "823680"]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "17"], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "926640"]}]},
      {
       FractionBox[
        RowBox[{"289", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "17"]}], "-", 
           FractionBox[
            RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "926640"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "411840"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "17"]}], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "823680"]}], 
       RowBox[{
        FractionBox["4624", "315315"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "17"]}], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "90090"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["578", "3861"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "17"]}], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "15444"]}], 
       RowBox[{
        FractionBox["32368", "32175"], "+", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "17"]}], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "25740"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2023", "396"]}], "-", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "17"]}], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "7920"]}], 
       RowBox[{
        FractionBox["32368", "1485"], "+", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "17"]}], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "2970"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4046", "45"]}], "-", 
        RowBox[{
         FractionBox["4913", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "17"]}], "-", 
           FractionBox[
            RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["4624", "9"], "+", 
        RowBox[{
         FractionBox["4913", "72"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "17"]}], "-", 
           FractionBox[
            RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["311469461", "352800"]}], "-", 
        RowBox[{
         FractionBox["4913", "648"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "17"]}], "-", 
           FractionBox[
            RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["580", "289"], "+", 
            FractionBox[
             RowBox[{"288", " ", "Alm"}], "289"], "+", 
            FractionBox[
             RowBox[{"576", " ", "\[Omega]"}], "4913"], "+", 
            FractionBox[
             RowBox[{"288", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "289"]}], ")"}]}], 
         "20736"]}], 
       RowBox[{
        FractionBox["4624", "9"], "-", 
        RowBox[{
         FractionBox["4913", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "17"]}], "-", 
           FractionBox[
            RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4046", "45"]}], "+", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "17"]}], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "1980"]}], 
       RowBox[{
        FractionBox["32368", "1485"], "-", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "17"]}], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "5940"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2023", "396"]}], "+", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "17"]}], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "20592"]}], 
       RowBox[{
        FractionBox["32368", "32175"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "17"]}], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "12870"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["578", "3861"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "17"]}], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "77220"]}], 
       RowBox[{
        FractionBox["4624", "315315"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "17"]}], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "720720"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "411840"]}], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "17"]}], "-", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "289"]}], ")"}]}], "823680"]}]},
      {
       RowBox[{
        FractionBox["289", "411840"], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "17"]}], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "800800"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "22880"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "17"]}], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "720720"]}], 
       RowBox[{
        FractionBox["5491", "51480"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "17"]}], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "80080"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["140743", "252252"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "17"]}], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "14014"]}], 
       RowBox[{
        FractionBox["123403", "61776"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "17"]}], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "3432"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["99127", "19800"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "17"]}], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "1100"]}], 
       RowBox[{
        FractionBox["62713", "7920"], "-", 
        RowBox[{
         FractionBox["4913", "440"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "17"]}], "-", 
           FractionBox[
            RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "540"]}], "+", 
        RowBox[{
         FractionBox["4913", "210"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "17"]}], "-", 
           FractionBox[
            RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["17051", "288"]}], "-", 
        RowBox[{
         FractionBox["4913", "112"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "17"]}], "-", 
           FractionBox[
            RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["69071", "144"], "+", 
        RowBox[{
         FractionBox["4913", "56"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "17"]}], "-", 
           FractionBox[
            RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["37579537", "44100"]}], "-", 
        FractionBox[
         RowBox[{"594473", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "17"]}], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "25200"], 
        "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["596", "289"], "+", 
            FractionBox[
             RowBox[{"280", " ", "Alm"}], "289"], "+", 
            FractionBox[
             RowBox[{"1680", " ", "\[Omega]"}], "4913"], "+", 
            FractionBox[
             RowBox[{"280", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "289"]}], ")"}]}], 
         "19600"]}], 
       RowBox[{
        FractionBox["973063", "1980"], "-", 
        RowBox[{
         FractionBox["4913", "110"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "17"]}], "-", 
           FractionBox[
            RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["608923", "7920"]}], "+", 
        RowBox[{
         FractionBox["4913", "440"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "17"]}], "-", 
           FractionBox[
            RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["487543", "30888"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "17"]}], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "1716"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["60979", "20592"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "17"]}], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "8008"]}], 
       RowBox[{
        FractionBox["55777", "128700"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "17"]}], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "50050"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["52309", "1235520"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "17"]}], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "480480"]}], 
       RowBox[{
        FractionBox["20519", "10090080"], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "17"]}], "-", 
            FractionBox[
             RowBox[{"280", " ", "\[Omega]"}], "289"]}], ")"}]}], "560560"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["20519", "10090080"]}], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "17"]}], "-", 
            FractionBox[
             RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}], "528528"]}], 
       RowBox[{
        FractionBox["150569", "4036032"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "17"]}], "-", 
            FractionBox[
             RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}], "480480"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["45373", "140140"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "17"]}], "-", 
            FractionBox[
             RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}], "54054"]}], 
       RowBox[{
        FractionBox["890987", "504504"], "-", 
        FractionBox[
         RowBox[{"24565", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "17"]}], "-", 
            FractionBox[
             RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}], "48048"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["488699", "72072"]}], "+", 
        FractionBox[
         RowBox[{"24565", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "17"]}], "-", 
            FractionBox[
             RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}], "12012"]}], 
       RowBox[{
        FractionBox["3230153", "166320"], "-", 
        RowBox[{
         FractionBox["4913", "792"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["5", "17"]}], "-", 
           FractionBox[
            RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2963117", "69300"]}], "+", 
        RowBox[{
         FractionBox["4913", "330"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["5", "17"]}], "-", 
           FractionBox[
            RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["2562563", "35280"], "-", 
        RowBox[{
         FractionBox["4913", "168"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["5", "17"]}], "-", 
           FractionBox[
            RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1894973", "21168"]}], "+", 
        RowBox[{
         FractionBox["24565", "504"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["5", "17"]}], "-", 
           FractionBox[
            RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["559793", "14112"], "-", 
        RowBox[{
         FractionBox["24565", "336"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["5", "17"]}], "-", 
           FractionBox[
            RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["3445747", "8820"], "+", 
        RowBox[{
         FractionBox["4913", "42"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["5", "17"]}], "-", 
           FractionBox[
            RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["54568691", "69300"]}], "-", 
        FractionBox[
         RowBox[{"77610661", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "17"]}], "-", 
            FractionBox[
             RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}], "1829520"], 
        "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["628", "289"], "+", 
            FractionBox[
             RowBox[{"264", " ", "Alm"}], "289"], "+", 
            FractionBox[
             RowBox[{"2640", " ", "\[Omega]"}], "4913"], "+", 
            FractionBox[
             RowBox[{"264", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "289"]}], ")"}]}], 
         "17424"]}], 
       RowBox[{
        FractionBox["12576413", "27720"], "-", 
        RowBox[{
         FractionBox["4913", "132"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["5", "17"]}], "-", 
           FractionBox[
            RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["8570873", "144144"]}], "+", 
        FractionBox[
         RowBox[{"24565", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "17"]}], "-", 
            FractionBox[
             RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}], "3432"]}], 
       RowBox[{
        FractionBox["7235693", "756756"], "-", 
        FractionBox[
         RowBox[{"24565", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "17"]}], "-", 
            FractionBox[
             RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}], "18018"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["6568103", "5045040"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "17"]}], "-", 
            FractionBox[
             RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}], "24024"]}], 
       RowBox[{
        FractionBox["6167549", "50450400"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "17"]}], "-", 
            FractionBox[
             RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}], "240240"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["347089", "60540480"]}], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "17"]}], "-", 
            FractionBox[
             RowBox[{"264", " ", "\[Omega]"}], "289"]}], ")"}]}], "288288"]}]},
      {
       RowBox[{
        FractionBox["347089", "60540480"], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "17"]}], "-", 
            FractionBox[
             RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}], "262080"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["48263", "458640"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "17"]}], "-", 
            FractionBox[
             RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}], "240240"]}], 
       RowBox[{
        FractionBox["88723", "97020"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "17"]}], "-", 
            FractionBox[
             RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}], "27300"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["630887", "126126"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "17"]}], "-", 
            FractionBox[
             RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}], "4914"]}], 
       RowBox[{
        FractionBox["2783359", "144144"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "17"]}], "-", 
            FractionBox[
             RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}], "1248"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["110687", "1980"]}], "+", 
        RowBox[{
         FractionBox["4913", "420"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["7", "17"]}], "-", 
           FractionBox[
            RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["5232923", "41580"], "-", 
        RowBox[{
         FractionBox["4913", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["7", "17"]}], "-", 
           FractionBox[
            RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4965887", "22050"]}], "+", 
        FractionBox[
         RowBox[{"54043", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "17"]}], "-", 
            FractionBox[
             RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}], "1050"]}], 
       RowBox[{
        FractionBox["4565333", "14112"], "-", 
        RowBox[{
         FractionBox["54043", "672"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["7", "17"]}], "-", 
           FractionBox[
            RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3897743", "10584"]}], "+", 
        RowBox[{
         FractionBox["54043", "504"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["7", "17"]}], "-", 
           FractionBox[
            RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["2562563", "8820"], "-", 
        RowBox[{
         FractionBox["54043", "420"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["7", "17"]}], "-", 
           FractionBox[
            RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["1442977", "6930"], "+", 
        RowBox[{
         FractionBox["4913", "30"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["7", "17"]}], "-", 
           FractionBox[
            RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2451587", "3600"]}], "-", 
        FractionBox[
         RowBox[{"111657751", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "17"]}], "-", 
            FractionBox[
             RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}], "1663200"], 
        "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["676", "289"], "+", 
            FractionBox[
             RowBox[{"240", " ", "Alm"}], "289"], "+", 
            FractionBox[
             RowBox[{"3360", " ", "\[Omega]"}], "4913"], "+", 
            FractionBox[
             RowBox[{"240", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "289"]}], ")"}]}], 
         "14400"]}], 
       RowBox[{
        FractionBox["14579183", "36036"], "-", 
        RowBox[{
         FractionBox["4913", "156"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["7", "17"]}], "-", 
           FractionBox[
            RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10573643", "252252"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "17"]}], "-", 
            FractionBox[
             RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}], "1092"]}], 
       RowBox[{
        FractionBox["710651", "145530"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "17"]}], "-", 
            FractionBox[
             RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}], "8190"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["8570873", "20180160"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "17"]}], "-", 
            FractionBox[
             RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}], "87360"]}], 
       RowBox[{
        FractionBox["480607", "25225200"], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "17"]}], "-", 
            FractionBox[
             RowBox[{"240", " ", "\[Omega]"}], "289"]}], ")"}]}], "109200"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["480607", "25225200"]}], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "17"]}], "-", 
            FractionBox[
             RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}], "94640"]}], 
       RowBox[{
        FractionBox["105546557", "302702400"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "17"]}], "-", 
            FractionBox[
             RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}], "87360"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["9523417", "3153150"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "17"]}], "-", 
            FractionBox[
             RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}], "10010"]}], 
       RowBox[{
        FractionBox["103810823", "6306300"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "17"]}], "-", 
            FractionBox[
             RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}], "1820"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["11405963", "180180"]}], "+", 
        RowBox[{
         FractionBox["4913", "468"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["9", "17"]}], "-", 
           FractionBox[
            RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["50603611", "277200"], "-", 
        RowBox[{
         FractionBox["4913", "160"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["9", "17"]}], "-", 
           FractionBox[
            RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["14192501", "34650"]}], "+", 
        RowBox[{
         FractionBox["4913", "70"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["9", "17"]}], "-", 
           FractionBox[
            RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["96867887", "132300"], "-", 
        RowBox[{
         FractionBox["54043", "420"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["9", "17"]}], "-", 
           FractionBox[
            RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["93396419", "88200"]}], "+", 
        RowBox[{
         FractionBox["54043", "280"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["9", "17"]}], "-", 
           FractionBox[
            RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["88189217", "70560"], "-", 
        RowBox[{
         FractionBox["54043", "224"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["9", "17"]}], "-", 
           FractionBox[
            RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["79510547", "66150"]}], "+", 
        RowBox[{
         FractionBox["54043", "210"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["9", "17"]}], "-", 
           FractionBox[
            RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["62153207", "69300"], "-", 
        RowBox[{
         FractionBox["4913", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["9", "17"]}], "-", 
           FractionBox[
            RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10081187", "69300"]}], "+", 
        RowBox[{
         FractionBox["4913", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["9", "17"]}], "-", 
           FractionBox[
            RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1865775619", "3603600"]}], "-", 
        FractionBox[
         RowBox[{"1941828859", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "17"]}], "-", 
            FractionBox[
             RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}], "18738720"],
         "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["740", "289"], "+", 
            FractionBox[
             RowBox[{"208", " ", "Alm"}], "289"], "+", 
            FractionBox[
             RowBox[{"3744", " ", "\[Omega]"}], "4913"], "+", 
            FractionBox[
             RowBox[{"208", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "289"]}], ")"}]}], 
         "10816"]}], 
       RowBox[{
        FractionBox["218369267", "630630"], "-", 
        RowBox[{
         FractionBox["4913", "182"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["9", "17"]}], "-", 
           FractionBox[
            RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["166297247", "6306300"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "17"]}], "-", 
            FractionBox[
             RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}], "1820"]}], 
       RowBox[{
        FractionBox["148939907", "75675600"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "17"]}], "-", 
            FractionBox[
             RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}], "21840"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["8250661", "100900800"]}], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "17"]}], "-", 
            FractionBox[
             RowBox[{"208", " ", "\[Omega]"}], "289"]}], ")"}]}], "29120"]}]},
      {
       RowBox[{
        FractionBox["8250661", "100900800"], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11", "17"]}], "-", 
            FractionBox[
             RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}], "23520"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10745309", "7207200"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11", "17"]}], "-", 
            FractionBox[
             RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}], "21840"]}], 
       RowBox[{
        FractionBox["139021427", "10810800"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11", "17"]}], "-", 
            FractionBox[
             RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}], "2520"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1142417", "16380"]}], "+", 
        RowBox[{
         FractionBox["4913", "462"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11", "17"]}], "-", 
           FractionBox[
            RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["137285693", "514800"], "-", 
        RowBox[{
         FractionBox["4913", "120"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11", "17"]}], "-", 
           FractionBox[
            RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["15125393", "19800"]}], "+", 
        RowBox[{
         FractionBox["63869", "540"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11", "17"]}], "-", 
           FractionBox[
            RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["33670523", "19800"], "-", 
        RowBox[{
         FractionBox["63869", "240"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11", "17"]}], "-", 
           FractionBox[
            RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["132822377", "44100"]}], "+", 
        FractionBox[
         RowBox[{"702559", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11", "17"]}], "-", 
            FractionBox[
             RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}], "1470"]}], 
       RowBox[{
        FractionBox["130342757", "30240"], "-", 
        FractionBox[
         RowBox[{"702559", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11", "17"]}], "-", 
            FractionBox[
             RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}], "1008"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["126871289", "25200"]}], "+", 
        RowBox[{
         FractionBox["702559", "840"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11", "17"]}], "-", 
           FractionBox[
            RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["121664087", "25200"], "-", 
        RowBox[{
         FractionBox["702559", "840"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11", "17"]}], "-", 
           FractionBox[
            RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["112985417", "29700"]}], "+", 
        RowBox[{
         FractionBox["63869", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11", "17"]}], "-", 
           FractionBox[
            RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["95628077", "39600"], "-", 
        RowBox[{
         FractionBox["63869", "120"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11", "17"]}], "-", 
           FractionBox[
            RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["43556057", "51480"]}], "+", 
        RowBox[{
         FractionBox["4913", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11", "17"]}], "-", 
           FractionBox[
            RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["153378947", "573300"]}], "-", 
        FractionBox[
         RowBox[{"2510901649", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11", "17"]}], "-", 
            FractionBox[
             RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}], "15135120"],
         "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["820", "289"], "+", 
            FractionBox[
             RowBox[{"168", " ", "Alm"}], "289"], "+", 
            FractionBox[
             RowBox[{"3696", " ", "\[Omega]"}], "4913"], "+", 
            FractionBox[
             RowBox[{"168", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "289"]}], ")"}]}], "7056"]}], 
       RowBox[{
        FractionBox["251844137", "900900"], "-", 
        RowBox[{
         FractionBox["4913", "210"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["11", "17"]}], "-", 
           FractionBox[
            RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["199772117", "14414400"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11", "17"]}], "-", 
            FractionBox[
             RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}], "3360"]}], 
       RowBox[{
        FractionBox["10730281", "21621600"], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["11", "17"]}], "-", 
            FractionBox[
             RowBox[{"168", " ", "\[Omega]"}], "289"]}], ")"}]}], "5040"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["10730281", "21621600"]}], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["13", "17"]}], "-", 
            FractionBox[
             RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}], "3600"]}], 
       RowBox[{
        FractionBox["181918853", "20180160"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["13", "17"]}], "-", 
            FractionBox[
             RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}], "3360"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1073057", "13860"]}], "+", 
        RowBox[{
         FractionBox["4913", "390"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["13", "17"]}], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["180679043", "432432"], "-", 
        RowBox[{
         FractionBox["4913", "72"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["13", "17"]}], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["16353643", "10296"]}], "+", 
        RowBox[{
         FractionBox["34391", "132"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["13", "17"]}], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["178943309", "39600"], "-", 
        RowBox[{
         FractionBox["447083", "600"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["13", "17"]}], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["19754017", "1980"]}], "+", 
        RowBox[{
         FractionBox["447083", "270"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["13", "17"]}], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["44084927", "2520"], "-", 
        RowBox[{
         FractionBox["702559", "240"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["13", "17"]}], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["174479993", "7056"]}], "+", 
        RowBox[{
         FractionBox["702559", "168"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["13", "17"]}], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["172000373", "6048"], "-", 
        RowBox[{
         FractionBox["702559", "144"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["13", "17"]}], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["33705781", "1260"]}], "+", 
        RowBox[{
         FractionBox["702559", "150"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["13", "17"]}], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["163321703", "7920"], "-", 
        RowBox[{
         FractionBox["447083", "120"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["13", "17"]}], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["154643033", "11880"]}], "+", 
        RowBox[{
         FractionBox["447083", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["13", "17"]}], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["137285693", "20592"], "-", 
        RowBox[{
         FractionBox["34391", "24"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["13", "17"]}], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["85213673", "36036"]}], "+", 
        RowBox[{
         FractionBox["4913", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["13", "17"]}], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["22221499", "161700"], "-", 
        FractionBox[
         RowBox[{"3219081121", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["13", "17"]}], "-", 
            FractionBox[
             RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}], "10810800"],
         "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["916", "289"], "+", 
            FractionBox[
             RowBox[{"120", " ", "Alm"}], "289"], "+", 
            FractionBox[
             RowBox[{"3120", " ", "\[Omega]"}], "4913"], "+", 
            FractionBox[
             RowBox[{"120", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "289"]}], ")"}]}], "3600"]}], 
       RowBox[{
        FractionBox["293501753", "1441440"], "-", 
        RowBox[{
         FractionBox["4913", "240"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["13", "17"]}], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["14201749", "2882880"]}], "+", 
        RowBox[{
         FractionBox["289", "480"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["13", "17"]}], "-", 
           FractionBox[
            RowBox[{"120", " ", "\[Omega]"}], "289"]}], ")"}]}]}]},
      {
       RowBox[{
        FractionBox["14201749", "2882880"], "-", 
        RowBox[{
         FractionBox["289", "256"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15", "17"]}], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["481991599", "5405400"]}], "+", 
        RowBox[{
         FractionBox["4913", "240"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15", "17"]}], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["480999751", "630630"], "-", 
        RowBox[{
         FractionBox["4913", "28"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15", "17"]}], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["36911947", "9009"]}], "+", 
        RowBox[{
         FractionBox["24565", "26"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15", "17"]}], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["478520131", "30888"], "-", 
        RowBox[{
         FractionBox["171955", "48"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15", "17"]}], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3941671", "90"]}], "+", 
        RowBox[{
         FractionBox["447083", "44"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15", "17"]}], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["475048663", "4950"], "-", 
        RowBox[{
         FractionBox["447083", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15", "17"]}], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["52526039", "315"]}], "+", 
        RowBox[{
         FractionBox["702559", "18"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15", "17"]}], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["469841461", "2016"], "-", 
        RowBox[{
         FractionBox["3512795", "64"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15", "17"]}], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["466122031", "1764"]}], "+", 
        RowBox[{
         FractionBox["3512795", "56"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15", "17"]}], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["461162791", "1890"], "-", 
        RowBox[{
         FractionBox["702559", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15", "17"]}], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["90843971", "495"]}], "+", 
        RowBox[{
         FractionBox["447083", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15", "17"]}], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["443805451", "3960"], "-", 
        RowBox[{
         FractionBox["447083", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15", "17"]}], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["426448111", "7722"]}], "+", 
        RowBox[{
         FractionBox["171955", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15", "17"]}], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["391733431", "18018"], "-", 
        RowBox[{
         FractionBox["24565", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15", "17"]}], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["287589391", "45045"]}], "+", 
        RowBox[{
         FractionBox["4913", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15", "17"]}], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["2724744887", "3057600"], "-", 
        FractionBox[
         RowBox[{"8429917007", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["15", "17"]}], "-", 
            FractionBox[
             RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}], "11531520"], 
        "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1028", "289"], "+", 
            FractionBox[
             RowBox[{"64", " ", "Alm"}], "289"], "+", 
            FractionBox[
             RowBox[{"1920", " ", "\[Omega]"}], "4913"], "+", 
            FractionBox[
             RowBox[{"64", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "289"]}], ")"}]}], "1024"]}], 
       RowBox[{
        FractionBox["41421503", "360360"], "-", 
        RowBox[{
         FractionBox["289", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["15", "17"]}], "-", 
           FractionBox[
            RowBox[{"64", " ", "\[Omega]"}], "289"]}], ")"}]}]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "1"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{3.696241356788766*^9, 3.696241576094056*^9, 
  3.69624212808924*^9, 3.696242675092472*^9, 3.696251867063698*^9, 
  3.6962522891435614`*^9, 3.696253072171686*^9, 3.6962533417275767`*^9, 
  3.6962538570348682`*^9, 3.696253968680908*^9, 3.6962543685123873`*^9, 
  3.6962547796977835`*^9, 3.6962559941245875`*^9, 3.6989199155786624`*^9, 
  3.705423678627358*^9, 3.7054237333550653`*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "We", " ", "can", " ", "use", " ", "FindRoot", " ", "comment", " ", "to", 
   " ", "find", " ", "the", " ", "QNM", " ", "frequency", " ", "\[Omega]", 
   " ", "and", " ", 
   SubscriptBox[
    StyleBox["A", "Subsection"], "lm"], " ", "by", " ", "setting", " ", "the",
    " ", "initial", " ", "value", " ", "of", " ", 
   SubscriptBox["\[Omega]", "inicial"], " ", "and", " ", 
   SubscriptBox["A", "lminicial"]}], "Subsection"]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, {3.6961989890900927`*^9, 
   3.6961990864031005`*^9}, 3.6961991204656034`*^9, {3.696240998728732*^9, 
   3.6962410178658257`*^9}, {3.69624110513068*^9, 3.6962411207249975`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"wlgs", "=", 
   RowBox[{"0.39", "-", 
    RowBox[{"0.057", " ", "\[ImaginaryI]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Almwlgs", "=", 
   RowBox[{"5.9", "+", 
    RowBox[{"0.02", " ", "\[ImaginaryI]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<\!\(\*SubscriptBox[\(r\), \(h\)]\)\>\"", "\[Rule]", "r0"}], 
   ",", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(r\), \(i\)]\)\>\"", "\[Rule]", "ri"}], 
   ",", 
   RowBox[{"\"\<m\>\"", "\[Rule]", "mj"}], ",", 
   RowBox[{"\"\<b\>\"", "\[Rule]", "bb"}], ",", 
   RowBox[{"\"\<s\>\"", "\[Rule]", "ss"}], ",", 
   RowBox[{"\"\<number of grid point\>\"", "\[Rule]", 
    RowBox[{"Length", "[", "xzuo", "]"}]}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(inicial\)]\)\>\"", "\[Rule]", 
    "wlgs"}], ",", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(A\), \(lminicial\)]\)\>\"", "\[Rule]", 
    "Almwlgs"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"PanduanR", "[", 
       RowBox[{"\[Omega]", ",", "Alm"}], "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"PanduanS", "[", 
       RowBox[{"\[Omega]", ",", "Alm"}], "]"}], "\[Equal]", "0"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Omega]", ",", "wlgs"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Alm", ",", "Almwlgs"}], "}"}]}], "}"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6962531083912935`*^9, 3.6962531337886105`*^9}, 
   3.6962536817362766`*^9, 3.6962537194328938`*^9, {3.696253758888027*^9, 
   3.6962538169757786`*^9}, {3.696253892077093*^9, 3.696253897147956*^9}, {
   3.6962540685680733`*^9, 3.6962540939672937`*^9}, {3.6962544141722918`*^9, 
   3.69625443159886*^9}, {3.696254722092688*^9, 3.6962547619199123`*^9}, {
   3.6962549178967695`*^9, 3.6962549446307*^9}, 3.6962550009239826`*^9, {
   3.6962558941290665`*^9, 3.6962559007971973`*^9}, {3.6962560055385895`*^9, 
   3.6962560222323236`*^9}, 3.70542000570755*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(r\\), \\(h\\)]\\)\"\>", "\[Rule]", 
    "1"}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(r\\), \\(i\\)]\\)\"\>", "\[Rule]", 
    "1"}], ",", 
   RowBox[{"\<\"m\"\>", "\[Rule]", "0"}], ",", 
   RowBox[{"\<\"b\"\>", "\[Rule]", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"\<\"s\"\>", "\[Rule]", "0"}], ",", 
   RowBox[{"\<\"number of grid point\"\>", "\[Rule]", "18"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.696253412760806*^9, 3.696253682165352*^9, 3.6962537200369005`*^9, {
   3.696253759257349*^9, 3.696253817439365*^9}, {3.6962538774030848`*^9, 
   3.696253898092456*^9}, 3.696254037027067*^9, {3.696254069114236*^9, 
   3.6962540943581095`*^9}, 3.6962544325341787`*^9, 3.6962547229967403`*^9, 
   3.6962547629026747`*^9, 3.6962549457668247`*^9, 3.6962550013683405`*^9, 
   3.696256023223619*^9, 3.698919934433839*^9, 3.705423697312889*^9, 
   3.7054237521767406`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(inicial\\)]\\)\"\>", 
    "\[Rule]", 
    RowBox[{"0.39`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.057`", " ", "\[ImaginaryI]"}]}]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(A\\), \\(lminicial\\)]\\)\"\>", 
    "\[Rule]", 
    RowBox[{"5.9`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.02`", " ", "\[ImaginaryI]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.696253412760806*^9, 3.696253682165352*^9, 3.6962537200369005`*^9, {
   3.696253759257349*^9, 3.696253817439365*^9}, {3.6962538774030848`*^9, 
   3.696253898092456*^9}, 3.696254037027067*^9, {3.696254069114236*^9, 
   3.6962540943581095`*^9}, 3.6962544325341787`*^9, 3.6962547229967403`*^9, 
   3.6962547629026747`*^9, 3.6962549457668247`*^9, 3.6962550013683405`*^9, 
   3.696256023223619*^9, 3.698919934433839*^9, 3.705423697312889*^9, 
   3.7054237521767406`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Omega]", "\[Rule]", 
    RowBox[{"0.38984416336151181821619499255805876631`20.", "-", 
     RowBox[{
     "0.05759245102267279543718288001412589875`20.", " ", 
      "\[ImaginaryI]"}]}]}], ",", 
   RowBox[{"Alm", "\[Rule]", 
    RowBox[{"5.9223346339587542418269168293`20.", "+", 
     RowBox[{
     "0.02338434674977889569210011065696177043`20.", " ", 
      "\[ImaginaryI]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.696253412760806*^9, 3.696253682165352*^9, 3.6962537200369005`*^9, {
   3.696253759257349*^9, 3.696253817439365*^9}, {3.6962538774030848`*^9, 
   3.696253898092456*^9}, 3.696254037027067*^9, {3.696254069114236*^9, 
   3.6962540943581095`*^9}, 3.6962544325341787`*^9, 3.6962547229967403`*^9, 
   3.6962547629026747`*^9, 3.6962549457668247`*^9, 3.6962550013683405`*^9, 
   3.696256023223619*^9, 3.698919934433839*^9, 3.705423697312889*^9, 
   3.705423752303681*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1264, 663},
WindowMargins->{{-14, Automatic}, {Automatic, 184}},
FrontEndVersion->"9.0 for Microsoft Windows (32-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 647, 10, 100, "Subsection"],
Cell[1229, 34, 2240, 53, 112, "Input",
 Evaluatable->False],
Cell[3472, 89, 98, 1, 31, "Input"],
Cell[3573, 92, 2910, 82, 60, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[6508, 178, 12202, 281, 793, "Input"],
Cell[18713, 461, 2356, 33, 31, "Output"],
Cell[21072, 496, 3006, 52, 46, "Output"],
Cell[24081, 550, 20368, 549, 462, "Output"],
Cell[44452, 1101, 17514, 531, 462, "Output"],
Cell[61969, 1634, 4838, 85, 282, "Output"]
}, Open  ]],
Cell[66822, 1722, 2069, 59, 106, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[68916, 1785, 14006, 388, 612, "Input"],
Cell[82925, 2175, 729, 15, 46, "Output"],
Cell[83657, 2192, 2977, 80, 70, "Output"],
Cell[86637, 2274, 1136, 27, 31, "Output"]
}, Open  ]],
Cell[87788, 2304, 1054, 21, 44, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[88867, 2329, 3725, 95, 188, "Input"],
Cell[92595, 2426, 716, 14, 46, "Output"],
Cell[93314, 2442, 62946, 1782, 746, "Output"],
Cell[156263, 4226, 103529, 3134, 746, "Output"]
}, Open  ]],
Cell[259807, 7363, 1021, 18, 82, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[260853, 7385, 2181, 53, 112, "Input"],
Cell[263037, 7440, 968, 20, 46, "Output"],
Cell[264008, 7462, 933, 18, 31, "Output"],
Cell[264944, 7482, 943, 20, 31, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/QNMs_of_non-extreme_Kerr-sen_black_hole.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    202201,       5375]
NotebookOptionsPosition[    200638,       5323]
NotebookOutlinePosition[    200983,       5338]
CellTagsIndexPosition[    200940,       5335]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Metrix Method for Quasinormal Modes:\nmassless scalar \
field in non-extreme Kerr-Sen spacetime", "Section",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Subsection",
 CellChangeTimes->{{3.682810578955532*^9, 3.6828105892080126`*^9}, 
   3.682899271561234*^9, {3.6833035999854436`*^9, 3.6833036028579273`*^9}, {
   3.6961967098070374`*^9, 3.6961967124165344`*^9}, {3.6961977813705325`*^9, 
   3.6961978060137877`*^9}, {3.6962003901191607`*^9, 3.696200395619073*^9}, {
   3.696240313235712*^9, 3.696240332579878*^9}, {3.696243061373381*^9, 
   3.696243063122713*^9}},
 TextAlignment->-0.5,
 TextJustification->0.25],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.685438663623215*^9, 3.6854386643782587`*^9}}],

Cell[BoxData[{
 StyleBox["References", "Subsubtitle"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"K", ".", " ", "Lin"}], " ", "and", " ", 
    RowBox[{"W", ".", 
     RowBox[{"-", 
      RowBox[{"L", ".", " ", "Qian"}]}]}]}], ",", " ", 
   RowBox[{"arXiv", ":", "1609.05948"}]}], 
  "Subsubtitle"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"K", ".", " ", "Lin"}], " ", "and", " ", 
    RowBox[{"W", ".", 
     RowBox[{"-", 
      RowBox[{"L", ".", " ", "Qian"}]}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"Class", ".", "Quantum"}], " ", 
    RowBox[{"Grav", ".", "34"}], " ", 
    RowBox[{"(", "2017", ")"}], " ", 
    RowBox[{"095004", " ", "[", 
     RowBox[{"arXiv", ":", "1610.08135"}], "]"}]}]}], 
  "Subsubtitle"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"K", ".", " ", "Lin"}], " ", 
    StyleBox[
     RowBox[{"et", ".", " ", "al"}],
     FontSlant->"Italic"]}], ",", " ", 
   RowBox[{"Mod", ".", "Phys", ".", "Lett", ".", "A"}], ",", 
   RowBox[{"Vol", ".", "32"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"No", ".", "25"}], " ", 
     RowBox[{"(", "2017", ")"}], " ", "1750134"}], " ", "[", 
    RowBox[{"arXiv", ":", "1703.06439"}], "]"}]}], 
  "Subsubtitle"], "\[IndentingNewLine]"}], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, {3.6962028016779594`*^9, 
   3.6962028431238194`*^9}, {3.6962409202591453`*^9, 3.696240960348607*^9}, {
   3.6962647195986147`*^9, 3.6962647728816843`*^9}, {3.698919377970853*^9, 
   3.698919424892799*^9}, {3.698919468571566*^9, 3.698919482829412*^9}, {
   3.6989195439993896`*^9, 3.6989195596719923`*^9}, {3.69891960248788*^9, 
   3.698919612518206*^9}, 3.698919797560429*^9, 3.700056670855328*^9, 
   3.7105225085405955`*^9}],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"Metrix", " ", "coefficients", " ", "of", " ", "non"}], "-", 
   "grid", "-", 
   RowBox[{"based", " ", "interpolation"}]}], "Subsection",
  FontColor->RGBColor[1, 0.5, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"where", " ", 
    StyleBox[
     RowBox[{
      StyleBox["t", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "he"}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["n", "Subsection",
         FontColor->RGBColor[1, 0.5, 0]], "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "um", 
      StyleBox["b", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "er"}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     StyleBox[
      RowBox[{
       StyleBox["o", "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "f"}], "Subsection",
      FontColor->RGBColor[1, 0.5, 0]], "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["g", "Subsection",
         FontColor->RGBColor[1, 0.5, 0]], "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "ri", 
      StyleBox["d", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]]}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["p", "Subsection",
         FontColor->RGBColor[1, 0.5, 0]], "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "oi", 
      StyleBox["n", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "ts"}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     StyleBox[
      RowBox[{
       StyleBox["i", "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "s"}], "Subsection",
      FontColor->RGBColor[1, 0.5, 0]], "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     StyleBox[
      RowBox[{
       StyleBox["d", "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "n"}], "Subsection",
      FontColor->RGBColor[1, 0.5, 0]], "Subsection",
     FontColor->RGBColor[1, 0.5, 0]]}], "+", "1", " "}], "Subsection",
  FontColor->RGBColor[1, 0.5, 0]]}], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
  3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
  3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
  3.6962004006661854`*^9, 3.6962004022131395`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dn", "=", "25"}], ";", 
  RowBox[{"djn", "=", "2"}], ";", 
  RowBox[{"qi", "=", "0"}], ";", 
  RowBox[{"zhi", "=", "1"}], ";", 
  RowBox[{"buchang", "=", 
   FractionBox[
    RowBox[{"zhi", "-", "qi"}], "dn"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xzuo", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ii", "*", "buchang"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "dn"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dwen1", "=", "1"}], ";", 
  RowBox[{"dwen2", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fp", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"mm", "=", "1"}], ",", 
   RowBox[{"mm", "\[LessEqual]", 
    RowBox[{"dn", "+", "1"}]}], ",", 
   RowBox[{"mm", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"faa", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"xzuo", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], "-", 
              RowBox[{"xzuo", "[", 
               RowBox[{"[", "mm", "]"}], "]"}]}], ")"}], "ij"], 
           RowBox[{"ij", "!"}]], ",", 
          RowBox[{"{", 
           RowBox[{"ij", ",", "1", ",", "dn"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"f00", "=", 
      RowBox[{"Delete", "[", 
       RowBox[{"faa", ",", "mm"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ftr", "[", "mm", "]"}], "=", "f00"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"zong", "=", "1"}], ",", 
       RowBox[{"zong", "\[LessEqual]", "dn"}], ",", 
       RowBox[{"zong", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ff2", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Delete", "[", 
             RowBox[{
              RowBox[{"f00", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], ",", "zong"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", "1", ",", "dn"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ftryu", "[", 
             RowBox[{"mm", ",", "heng", ",", "zong"}], "]"}], "=", 
            RowBox[{"Delete", "[", 
             RowBox[{"ff2", ",", "heng"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"heng", ",", "1", ",", "dn"}], "}"}]}], "]"}], ";"}], 
        "\[IndentingNewLine]", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
    "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DM", "[", "mm", "]"}], "=", 
     RowBox[{"Det", "[", 
      RowBox[{"ftr", "[", "mm", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "1", ",", 
      RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DMy", "[", 
      RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"ii", "+", "jj"}]], "*", 
      RowBox[{"Det", "[", 
       RowBox[{"ftryu", "[", 
        RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "1", ",", 
      RowBox[{"dn", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "1", ",", "dn"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", "1", ",", "djn"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DMI", "[", 
       RowBox[{"mm", ",", "jj"}], "]"}], "=", 
      RowBox[{"-", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"ii", "=", "1"}], "dn"], 
        RowBox[{"DMy", "[", 
         RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", "djn"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"mm", "=", "1"}], ",", 
   RowBox[{"mm", "\[LessEqual]", 
    RowBox[{"dn", "+", "1"}]}], ",", 
   RowBox[{"mm", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"jj", "=", "1"}], ",", 
      RowBox[{"jj", "\[LessEqual]", "djn"}], ",", 
      RowBox[{"jj", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Xishu", "[", 
          RowBox[{"mm", ",", "jj"}], "]"}], "=", 
         RowBox[{"Insert", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"DMy", "[", 
               RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}], 
              RowBox[{"DM", "[", "mm", "]"}]], ",", 
             RowBox[{"{", 
              RowBox[{"ii", ",", "1", ",", "dn"}], "}"}]}], "]"}], ",", 
           FractionBox[
            RowBox[{"DMI", "[", 
             RowBox[{"mm", ",", "jj"}], "]"}], 
            RowBox[{"DM", "[", "mm", "]"}]], ",", "mm"}], "]"}]}], ";"}], 
       "\[IndentingNewLine]", "}"}]}], "]"}], "\[IndentingNewLine]", "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Xishu0", "[", "mm", "]"}], "=", 
     RowBox[{"Insert", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "dn"}], "}"}]}], "]"}], ",", "1", ",", 
       "mm"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "1", ",", 
      RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<Number of grid points\>\"", "\[Rule]", 
  RowBox[{"Length", "[", "xzuo", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<The values of grid points \!\(\*SubscriptBox[\(x\), \(m\)]\) \
are\>\"", "\[Rule]", "xzuo"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\[CapitalPsi]\!\(\*SubscriptBox[\(''\), \(mn\)]\)\>\"", 
  "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Xishu", "[", 
      RowBox[{"mm", ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\[CapitalPsi]\!\(\*SubscriptBox[\('\), \(mn\)]\)\>\"", 
  "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Xishu", "[", 
      RowBox[{"mm", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\!\(\*SubscriptBox[\(\[CapitalPsi]\), \(mn\)]\)\>\"", "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Xishu0", "[", "mm", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.6759624234629993`*^9, {3.6759625860495634`*^9, 3.67596265659212*^9}, {
   3.6759626872258716`*^9, 3.675962892467659*^9}, {3.67596293019174*^9, 
   3.675962942528322*^9}, {3.6759630447198563`*^9, 3.675963154785993*^9}, {
   3.6759633025527763`*^9, 3.675963495750504*^9}, {3.6759635514086876`*^9, 
   3.675963949906818*^9}, {3.6759639802984715`*^9, 3.6759640251642356`*^9}, {
   3.6759641815538363`*^9, 3.6759642766121645`*^9}, {3.675964383774996*^9, 
   3.6759644520237637`*^9}, {3.675964532579984*^9, 3.675964533056011*^9}, {
   3.6759646207859645`*^9, 3.675964620944975*^9}, {3.6759646760750666`*^9, 
   3.675964676481092*^9}, {3.6759647321592207`*^9, 3.6759647739466734`*^9}, {
   3.675966567279064*^9, 3.6759666232076845`*^9}, {3.6759666723353744`*^9, 
   3.6759668743492517`*^9}, {3.6759669415294113`*^9, 
   3.6759669524800196`*^9}, {3.675967023653513*^9, 3.6759670725562286`*^9}, {
   3.6759671199437046`*^9, 3.675967138650751*^9}, {3.67596717468112*^9, 
   3.6759671885598984`*^9}, {3.67596724240212*^9, 3.6759672871821423`*^9}, {
   3.675967409273484*^9, 3.6759674214261384`*^9}, {3.675967475468186*^9, 
   3.6759674849877205`*^9}, {3.675967530800045*^9, 3.6759675481510344`*^9}, {
   3.6759675992137737`*^9, 3.675967600029815*^9}, {3.675967680839818*^9, 
   3.6759677054982653`*^9}, {3.675967737890082*^9, 3.6759677500255113`*^9}, {
   3.6759677836143885`*^9, 3.675967846335066*^9}, {3.6759678899174185`*^9, 
   3.6759681492211323`*^9}, 3.675968224274682*^9, 3.675968389474204*^9, {
   3.675968440821134*^9, 3.675968441017149*^9}, 3.6759694025448184`*^9, {
   3.6759699479710913`*^9, 3.675969948265132*^9}, 3.6759700585908623`*^9, {
   3.6759706842746515`*^9, 3.675970686648759*^9}, {3.675971018253724*^9, 
   3.675971070924326*^9}, {3.675971617059438*^9, 3.6759716335643625`*^9}, {
   3.6759720990616045`*^9, 3.6759721539160905`*^9}, 3.675972184081963*^9, 
   3.675972270021269*^9, {3.6759725786180863`*^9, 3.6759726079867725`*^9}, {
   3.675972693754222*^9, 3.6759727150843363`*^9}, {3.6759730227205744`*^9, 
   3.675973067455084*^9}, {3.675973122674618*^9, 3.675973139168542*^9}, 
   3.675974890664895*^9, 3.675974938133605*^9, {3.675975411894682*^9, 
   3.6759754121657286`*^9}, 3.6759759691642714`*^9, {3.6760565118614116`*^9, 
   3.6760565412920947`*^9}, 3.676056880845516*^9, {3.6760572865847235`*^9, 
   3.6760572877777915`*^9}, 3.682811064763047*^9, {3.6828117444997396`*^9, 
   3.682811822601656*^9}, {3.6828118564415054`*^9, 3.682811882230229*^9}, {
   3.6828119622436447`*^9, 3.6828120081152925`*^9}, {3.6828121323990374`*^9, 
   3.6828121782739925`*^9}, 3.6828146940554943`*^9, 3.6828147270493193`*^9, 
   3.6828151627337685`*^9, 3.682815572673541*^9, {3.6828171047212963`*^9, 
   3.682817104839142*^9}, {3.6828178115714397`*^9, 3.68281781167861*^9}, {
   3.682818353990249*^9, 3.6828183564601336`*^9}, 3.68282192547829*^9, {
   3.682845865006942*^9, 3.6828458895783854`*^9}, {3.6828459394784384`*^9, 
   3.6828459397055845`*^9}, {3.6828461241318655`*^9, 
   3.6828461242680864`*^9}, {3.6828461928505692`*^9, 
   3.6828461930093307`*^9}, {3.682847131068976*^9, 3.6828471312157183`*^9}, 
   3.6828480502545815`*^9, {3.6828483011571107`*^9, 3.682848301319743*^9}, {
   3.682849728016426*^9, 3.6828497283079348`*^9}, 3.682851733576414*^9, {
   3.682855054284144*^9, 3.682855056094044*^9}, 3.6828557236825333`*^9, {
   3.6828590290134106`*^9, 3.6828590291917*^9}, 3.682859985641057*^9, {
   3.6828616675991087`*^9, 3.682861667857625*^9}, {3.683302738035482*^9, 
   3.6833027430906067`*^9}, {3.6854372996992035`*^9, 
   3.6854373007932653`*^9}, {3.685438660421032*^9, 3.6854386607080483`*^9}, 
   3.685529089003772*^9, {3.685534719892441*^9, 3.6855347290519648`*^9}, 
   3.685534763071911*^9, 3.6855348071804333`*^9, {3.685534884429852*^9, 
   3.6855348846478643`*^9}, 3.685534940284047*^9, 3.685534970566779*^9, 
   3.6855350027536197`*^9, 3.685535047497179*^9, {3.685535089869602*^9, 
   3.6855350900456123`*^9}, 3.6855351981397953`*^9, 3.6855352440554214`*^9, {
   3.6855353418990173`*^9, 3.6855353522986126`*^9}, {3.6855355546231847`*^9, 
   3.6855355548231964`*^9}, 3.6855361229866934`*^9, {3.689880058742367*^9, 
   3.689880072107131*^9}, 3.689880112371434*^9, {3.689880433315791*^9, 
   3.6898804425093164`*^9}, 3.6898805814352627`*^9, {3.6905436739893265`*^9, 
   3.6905436743013268`*^9}, 3.6961956331154366`*^9, {3.696197256456332*^9, 
   3.696197265722399*^9}, {3.6961973507254715`*^9, 3.6961974057228436`*^9}, 
   3.6961995709825974`*^9, {3.6962006190853205`*^9, 3.696200619163449*^9}, {
   3.6962405585741663`*^9, 3.696240559183572*^9}, 3.705423228709652*^9, 
   3.7054234428209505`*^9, {3.705425675318885*^9, 3.7054256754595146`*^9}}],

Cell[BoxData[
 RowBox[{"\<\"Number of grid points\"\>", "\[Rule]", "26"}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.696240564402568*^9, 
   3.6962420961440144`*^9, 3.696242643930164*^9, 3.6962435190148597`*^9, {
   3.6962517499651318`*^9, 3.696251764251073*^9}, 3.696252238835943*^9, 
   3.6962532806290264`*^9, 3.7054188627250557`*^9, 3.7054198513579583`*^9, 
   3.705423230391603*^9, 3.7054233768799286`*^9, 3.7054234528712864`*^9, 
   3.7054245193236685`*^9, 3.705425719065789*^9}],

Cell[BoxData[
 RowBox[{"\<\"The values of grid points \\!\\(\\*SubscriptBox[\\(x\\), \
\\(m\\)]\\) are\"\>", "\[Rule]", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    FractionBox["1", "25"], ",", 
    FractionBox["2", "25"], ",", 
    FractionBox["3", "25"], ",", 
    FractionBox["4", "25"], ",", 
    FractionBox["1", "5"], ",", 
    FractionBox["6", "25"], ",", 
    FractionBox["7", "25"], ",", 
    FractionBox["8", "25"], ",", 
    FractionBox["9", "25"], ",", 
    FractionBox["2", "5"], ",", 
    FractionBox["11", "25"], ",", 
    FractionBox["12", "25"], ",", 
    FractionBox["13", "25"], ",", 
    FractionBox["14", "25"], ",", 
    FractionBox["3", "5"], ",", 
    FractionBox["16", "25"], ",", 
    FractionBox["17", "25"], ",", 
    FractionBox["18", "25"], ",", 
    FractionBox["19", "25"], ",", 
    FractionBox["4", "5"], ",", 
    FractionBox["21", "25"], ",", 
    FractionBox["22", "25"], ",", 
    FractionBox["23", "25"], ",", 
    FractionBox["24", "25"], ",", "1"}], "}"}]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.696240564402568*^9, 
   3.6962420961440144`*^9, 3.696242643930164*^9, 3.6962435190148597`*^9, {
   3.6962517499651318`*^9, 3.696251764251073*^9}, 3.696252238835943*^9, 
   3.6962532806290264`*^9, 3.7054188627250557`*^9, 3.7054198513579583`*^9, 
   3.705423230391603*^9, 3.7054233768799286`*^9, 3.7054234528712864`*^9, 
   3.7054245193236685`*^9, 3.7054257190814147`*^9}],

Cell[BoxData[
 RowBox[{"\<\"\[CapitalPsi]\\!\\(\\*SubscriptBox[\\(''\\), \\(mn\\)]\\)\"\>", 
  "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       FractionBox["462233600934625", "57084317136"], 
       RowBox[{"-", 
        FractionBox["15705504791875", "178474296"]}], 
       FractionBox["18494165666875", "29745716"], 
       RowBox[{"-", 
        FractionBox["19423719291875", "5819814"]}], 
       FractionBox["19888496104375", "1410864"], 
       RowBox[{"-", 
        FractionBox["806694487675", "16796"]}], 
       FractionBox["6784424305625", "50388"], 
       RowBox[{"-", 
        FractionBox["20486066291875", "64974"]}], 
       FractionBox["61756983969375", "99008"], 
       RowBox[{"-", 
        FractionBox["61989372375625", "58968"]}], 
       FractionBox["829003774675", "546"], 
       RowBox[{"-", 
        FractionBox["20775797291875", "11011"]}], 
       FractionBox["20818049729375", "10296"], 
       RowBox[{"-", 
        FractionBox["123395276875", "66"]}], 
       FractionBox["20884446416875", "14014"], 
       RowBox[{"-", 
        FractionBox["278813401225", "273"]}], 
       FractionBox["5233560983125", "8736"], 
       RowBox[{"-", 
        FractionBox["3697896845625", "12376"]}], 
       FractionBox["62918926000625", "501228"], 
       RowBox[{"-", 
        FractionBox["1104699120625", "25194"]}], 
       FractionBox["840158418175", "67184"], 
       RowBox[{"-", 
        FractionBox["21017239791875", "7407036"]}], 
       FractionBox["21029311916875", "42678636"], 
       RowBox[{"-", 
        FractionBox["914797143125", "14872858"]}], 
       FractionBox["2338937570625", "475931456"], 
       RowBox[{"-", 
        FractionBox["33695573875", "178474296"]}]},
      {
       FractionBox["33695573875", "178474296"], 
       FractionBox["7913965590875", "2481926832"], 
       RowBox[{"-", 
        FractionBox["396203606875", "14872858"]}], 
       FractionBox["507750041875", "3879876"], 
       RowBox[{"-", 
        FractionBox["544932186875", "1058148"]}], 
       FractionBox["112704651875", "67184"], 
       RowBox[{"-", 
        FractionBox["114935580575", "25194"]}], 
       FractionBox["194038110625", "18564"], 
       RowBox[{"-", 
        FractionBox["1762278200625", "86632"]}], 
       FractionBox["591409868125", "17472"], 
       RowBox[{"-", 
        FractionBox["356705028125", "7371"]}], 
       FractionBox["119397437975", "2002"], 
       RowBox[{"-", 
        FractionBox["599015306875", "9438"]}], 
       FractionBox["600705404375", "10296"], 
       RowBox[{"-", 
        FractionBox["3562931875", "77"]}], 
       FractionBox["120672254375", "3822"], 
       RowBox[{"-", 
        FractionBox["13431635975", "728"]}], 
       FractionBox["454014879375", "49504"], 
       RowBox[{"-", 
        FractionBox["35657256875", "9282"]}], 
       FractionBox["1820707285625", "1360476"], 
       RowBox[{"-", 
        FractionBox["6395313125", "16796"]}], 
       FractionBox["121628366675", "1410864"], 
       RowBox[{"-", 
        FractionBox["608673006875", "40738698"]}], 
       FractionBox["609155891875", "327202876"], 
       RowBox[{"-", 
        FractionBox["1152356875", "7759752"]}], 
       FractionBox["8133345875", "1427794368"]},
      {
       RowBox[{"-", 
        FractionBox["8133345875", "1427794368"]}], 
       FractionBox["80171930625", "237965728"], 
       FractionBox["305354182507375", "228337268544"], 
       RowBox[{"-", 
        FractionBox["91787211875", "7759752"]}], 
       FractionBox["42989785625", "940576"], 
       RowBox[{"-", 
        FractionBox["84818043125", "604656"]}], 
       FractionBox["147560429375", "403104"], 
       RowBox[{"-", 
        FractionBox["10085242925", "12376"]}], 
       FractionBox["461272360625", "297024"], 
       RowBox[{"-", 
        FractionBox["155528031875", "61152"]}], 
       FractionBox["10457064375", "2912"], 
       RowBox[{"-", 
        FractionBox["1420999226875", "324324"]}], 
       FractionBox["31743014575", "6864"], 
       RowBox[{"-", 
        FractionBox["53130370625", "12584"]}], 
       FractionBox["479863433125", "144144"], 
       RowBox[{"-", 
        FractionBox["189859375", "84"]}], 
       FractionBox["53613255625", "40768"], 
       RowBox[{"-", 
        FractionBox["96716329525", "148512"]}], 
       FractionBox["80751866875", "297024"], 
       RowBox[{"-", 
        FractionBox["3172100625", "33592"]}], 
       FractionBox["291636274375", "10883808"], 
       RowBox[{"-", 
        FractionBox["8538820625", "1410864"]}], 
       FractionBox["10828885825", "10346336"], 
       RowBox[{"-", 
        FractionBox["487831035625", "3747960216"]}], 
       FractionBox["162771306875", "15705738048"], 
       RowBox[{"-", 
        FractionBox["94445375", "237965728"]}]},
      {
       FractionBox["94445375", "237965728"], 
       RowBox[{"-", 
        FractionBox["22866824375", "1427794368"]}], 
       FractionBox["27716669375", "59491432"], 
       FractionBox["159569475875", "522510912"], 
       RowBox[{"-", 
        FractionBox["8317289375", "1410864"]}], 
       FractionBox["2633426875", "134368"], 
       RowBox[{"-", 
        FractionBox["14783749375", "302328"]}], 
       FractionBox["15592056875", "148512"], 
       RowBox[{"-", 
        FractionBox["9646224825", "49504"]}], 
       FractionBox["5466788125", "17472"], 
       RowBox[{"-", 
        FractionBox["3326261875", "7644"]}], 
       FractionBox["16804518125", "32032"], 
       RowBox[{"-", 
        FractionBox["50817708125", "92664"]}], 
       FractionBox["3409402075", "6864"], 
       RowBox[{"-", 
        FractionBox["17135189375", "44044"]}], 
       FractionBox["3441734375", "13104"], 
       RowBox[{"-", 
        FractionBox["102194375", "672"]}], 
       FractionBox["51972433125", "693056"], 
       RowBox[{"-", 
        FractionBox["1158022225", "37128"]}], 
       FractionBox["8705374375", "806208"], 
       RowBox[{"-", 
        FractionBox["205251875", "67184"]}], 
       FractionBox["52434323125", "76186656"], 
       RowBox[{"-", 
        FractionBox["48494375", "408408"]}], 
       FractionBox["3506398975", "237965728"], 
       RowBox[{"-", 
        FractionBox["17555089375", "14991840864"]}], 
       FractionBox["703043375", "15705738048"]},
      {
       RowBox[{"-", 
        FractionBox["703043375", "15705738048"]}], 
       FractionBox["6128130625", "3926434512"], 
       RowBox[{"-", 
        FractionBox["20001006875", "654405752"]}], 
       FractionBox["24850851875", "42678636"], 
       RowBox[{"-", 
        FractionBox["19315186375", "53089344"]}], 
       RowBox[{"-", 
        FractionBox["1090294375", "369512"]}], 
       FractionBox["10301316875", "1108536"], 
       RowBox[{"-", 
        FractionBox["11917931875", "612612"]}], 
       FractionBox["38178718125", "1089088"], 
       RowBox[{"-", 
        FractionBox["2642244775", "48048"]}], 
       FractionBox["902303125", "12012"], 
       RowBox[{"-", 
        FractionBox["13765491875", "154154"]}], 
       FractionBox["13938700625", "151008"], 
       RowBox[{"-", 
        FractionBox["42220255625", "509652"]}], 
       FractionBox["2836238575", "44044"], 
       RowBox[{"-", 
        FractionBox["259443125", "6006"]}], 
       FractionBox["14342854375", "576576"], 
       RowBox[{"-", 
        FractionBox["255710625", "20944"]}], 
       FractionBox["14458326875", "2858856"], 
       RowBox[{"-", 
        FractionBox["322322575", "184756"]}], 
       FractionBox["1454493125", "2956096"], 
       RowBox[{"-", 
        FractionBox["50451875", "456456"]}], 
       FractionBox["43836870625", "2304646344"], 
       RowBox[{"-", 
        FractionBox["770560625", "327202876"]}], 
       FractionBox["2933235475", "15705738048"], 
       RowBox[{"-", 
        FractionBox["587570875", "82455124752"]}]},
      {
       FractionBox["587570875", "82455124752"], 
       RowBox[{"-", 
        FractionBox["75871281875", "329820499008"]}], 
       FractionBox["79912819375", "20613781188"], 
       RowBox[{"-", 
        FractionBox["87995894375", "1792502712"]}], 
       FractionBox["112245119375", "162954792"], 
       RowBox[{"-", 
        FractionBox["68309927125", "82047168"]}], 
       RowBox[{"-", 
        FractionBox["15248219375", "11639628"]}], 
       FractionBox["39497444375", "8576568"], 
       RowBox[{"-", 
        FractionBox["15860173125", "1905904"]}], 
       FractionBox["51622056875", "4036032"], 
       RowBox[{"-", 
        FractionBox["2161879175", "126126"]}], 
       FractionBox["55663594375", "2774772"], 
       RowBox[{"-", 
        FractionBox["56818319375", "2774772"]}], 
       FractionBox["57684363125", "3171168"], 
       RowBox[{"-", 
        FractionBox["175073858125", "12486474"]}], 
       FractionBox["2355872975", "252252"], 
       RowBox[{"-", 
        FractionBox["490394375", "91728"]}], 
       FractionBox["19901710625", "7623616"], 
       RowBox[{"-", 
        FractionBox["355124375", "329868"]}], 
       FractionBox["60282494375", "162954792"], 
       RowBox[{"-", 
        FractionBox["2420537575", "23279256"]}], 
       FractionBox["30357758125", "1303638336"], 
       RowBox[{"-", 
        FractionBox["3581989375", "896251356"]}], 
       FractionBox["183156933125", "371048061384"], 
       RowBox[{"-", 
        FractionBox["3220743125", "82455124752"]}], 
       FractionBox["490573975", "329820499008"]},
      {
       RowBox[{"-", 
        FractionBox["490573975", "329820499008"]}], 
       FractionBox["2517534475", "54970083168"], 
       RowBox[{"-", 
        FractionBox["13072656875", "18323361056"]}], 
       FractionBox["1542329375", "199166968"], 
       RowBox[{"-", 
        FractionBox["15497579375", "217273056"]}], 
       FractionBox["4069484875", "5173168"], 
       RowBox[{"-", 
        FractionBox["1060470802625", "902518848"]}], 
       RowBox[{"-", 
        FractionBox["948044375", "2858856"]}], 
       FractionBox["17393668125", "7623616"], 
       RowBox[{"-", 
        FractionBox["7414504375", "2018016"]}], 
       FractionBox["1644562375", "336336"], 
       RowBox[{"-", 
        FractionBox["1741559275", "308308"]}], 
       FractionBox["3010373125", "528528"], 
       RowBox[{"-", 
        FractionBox["9262064375", "1849848"]}], 
       FractionBox["9435273125", "2466464"], 
       RowBox[{"-", 
        FractionBox["5741994625", "2270268"]}], 
       FractionBox["1935553075", "1345344"], 
       RowBox[{"-", 
        FractionBox["2663439375", "3811808"]}], 
       FractionBox["9839426875", "34306272"], 
       RowBox[{"-", 
        FractionBox["58589375", "596904"]}], 
       FractionBox["1990979875", "72424352"], 
       RowBox[{"-", 
        FractionBox["666739225", "108636528"]}], 
       FractionBox["5020751875", "4780007232"], 
       RowBox[{"-", 
        FractionBox["592774375", "4580840264"]}], 
       FractionBox["30326588125", "2968384491072"], 
       RowBox[{"-", 
        FractionBox["21341525", "54970083168"]}]},
      {
       FractionBox["21341525", "54970083168"], 
       RowBox[{"-", 
        FractionBox["545693125", "47117214144"]}], 
       FractionBox["112542025", "654405752"], 
       RowBox[{"-", 
        FractionBox["588235625", "341429088"]}], 
       FractionBox["210259375", "15519504"], 
       RowBox[{"-", 
        FractionBox["143172625", "1478048"]}], 
       FractionBox["971118125", "1108536"], 
       RowBox[{"-", 
        FractionBox["6176838625", "4318272"]}], 
       FractionBox["149705625", "544544"], 
       FractionBox["205353125", "192192"], 
       RowBox[{"-", 
        FractionBox["58087625", "36036"]}], 
       FractionBox["332980625", "176176"], 
       RowBox[{"-", 
        FractionBox["71701225", "37752"]}], 
       FractionBox["125174375", "75504"], 
       RowBox[{"-", 
        FractionBox["387678125", "308308"]}], 
       FractionBox["79358875", "96096"], 
       RowBox[{"-", 
        FractionBox["1211654375", "2594592"]}], 
       FractionBox["245734275", "1089088"], 
       RowBox[{"-", 
        FractionBox["3423125", "37128"]}], 
       FractionBox["418065625", "13302432"], 
       RowBox[{"-", 
        FractionBox["498625", "56848"]}], 
       FractionBox["60591875", "31039008"], 
       RowBox[{"-", 
        FractionBox["9479425", "28452424"]}], 
       FractionBox["214350625", "5235246016"], 
       RowBox[{"-", 
        FractionBox["25328125", "7852869024"]}], 
       FractionBox["51869575", "424054927296"]},
      {
       RowBox[{"-", 
        FractionBox["51869575", "424054927296"]}], 
       FractionBox["1324088125", "371048061384"], 
       RowBox[{"-", 
        FractionBox["1360553125", "26503432956"]}], 
       FractionBox["282320825", "576161586"], 
       RowBox[{"-", 
        FractionBox["1488180625", "419026608"]}], 
       FractionBox["323161625", "14965236"], 
       RowBox[{"-", 
        FractionBox["1871063125", "14965236"]}], 
       FractionBox["2636828125", "2756754"], 
       RowBox[{"-", 
        FractionBox["713170375", "439824"]}], 
       FractionBox["426231875", "648648"], 
       FractionBox["67906625", "162162"], 
       RowBox[{"-", 
        FractionBox["594788125", "891891"]}], 
       FractionBox["722415625", "1019304"], 
       RowBox[{"-", 
        FractionBox["159798425", "254826"]}], 
       FractionBox["850043125", "1783782"], 
       RowBox[{"-", 
        FractionBox["177301625", "567567"]}], 
       FractionBox["913856875", "5189184"], 
       RowBox[{"-", 
        FractionBox["34634375", "408408"]}], 
       FractionBox["190429025", "5513508"], 
       RowBox[{"-", 
        FractionBox["87824375", "7482618"]}], 
       FractionBox["195534125", "59860944"], 
       RowBox[{"-", 
        FractionBox["5843125", "8058204"]}], 
       FractionBox["142271875", "1152323172"], 
       RowBox[{"-", 
        FractionBox["200639225", "13251716478"]}], 
       FractionBox["252394375", "212027463648"], 
       RowBox[{"-", 
        FractionBox["2388725", "53006865912"]}]},
      {
       FractionBox["2388725", "53006865912"], 
       RowBox[{"-", 
        FractionBox["6774375", "5235246016"]}], 
       FractionBox["20859375", "1145210066"], 
       RowBox[{"-", 
        FractionBox["21574375", "128035908"]}], 
       FractionBox["1505025", "1293292"], 
       RowBox[{"-", 
        FractionBox["4815375", "739024"]}], 
       FractionBox["26579375", "831402"], 
       RowBox[{"-", 
        FractionBox["10528125", "68068"]}], 
       FractionBox["139798125", "136136"], 
       RowBox[{"-", 
        FractionBox["111912875", "63504"]}], 
       FractionBox["897375", "1001"], 
       FractionBox["1554375", "22022"], 
       RowBox[{"-", 
        FractionBox["6559375", "28314"]}], 
       FractionBox["3020625", "12584"], 
       RowBox[{"-", 
        FractionBox["2112675", "11011"]}], 
       FractionBox["2312875", "18018"], 
       RowBox[{"-", 
        FractionBox["4093125", "56056"]}], 
       FractionBox["38446875", "1089088"], 
       RowBox[{"-", 
        FractionBox["39698125", "2756754"]}], 
       FractionBox["904425", "184756"], 
       RowBox[{"-", 
        FractionBox["22875", "16796"]}], 
       FractionBox["14066875", "46558512"], 
       RowBox[{"-", 
        FractionBox["28125", "547162"]}], 
       FractionBox["294375", "46743268"], 
       RowBox[{"-", 
        FractionBox["2913475", "5889651768"]}], 
       FractionBox["48975", "2617623008"]},
      {
       RowBox[{"-", 
        FractionBox["48975", "2617623008"]}], 
       FractionBox["56348125", "106013731824"], 
       RowBox[{"-", 
        FractionBox["38608125", "5235246016"]}], 
       FractionBox["6658125", "99583484"], 
       RowBox[{"-", 
        FractionBox["20868125", "46558512"]}], 
       FractionBox["884775", "369512"], 
       RowBox[{"-", 
        FractionBox["3999375", "369512"]}], 
       FractionBox["27124375", "612612"], 
       RowBox[{"-", 
        FractionBox["100141875", "544544"]}], 
       FractionBox["17383125", "16016"], 
       RowBox[{"-", 
        FractionBox["2600927375", "1397088"]}], 
       FractionBox["22925625", "22022"], 
       RowBox[{"-", 
        FractionBox["1385625", "12584"]}], 
       RowBox[{"-", 
        FractionBox["2099375", "56628"]}], 
       FractionBox["1306875", "22022"], 
       RowBox[{"-", 
        FractionBox["94725", "2002"]}], 
       FractionBox["8355625", "288288"], 
       RowBox[{"-", 
        FractionBox["27748125", "1905904"]}], 
       FractionBox["6613125", "1089088"], 
       RowBox[{"-", 
        FractionBox["31323125", "14965236"]}], 
       FractionBox["434325", "739024"], 
       RowBox[{"-", 
        FractionBox["339375", "2586584"]}], 
       FractionBox["5741875", "256071816"], 
       RowBox[{"-", 
        FractionBox["69375", "25169452"]}], 
       FractionBox["568125", "2617623008"], 
       RowBox[{"-", 
        FractionBox["96875", "11779303536"]}]},
      {
       FractionBox["96875", "11779303536"], 
       RowBox[{"-", 
        FractionBox["45275", "194699232"]}], 
       FractionBox["701875", "219036636"], 
       RowBox[{"-", 
        FractionBox["25625", "891072"]}], 
       FractionBox["2811875", "14814072"], 
       RowBox[{"-", 
        FractionBox["199375", "201552"]}], 
       FractionBox["648175", "151164"], 
       RowBox[{"-", 
        FractionBox["1808125", "111384"]}], 
       FractionBox["4241875", "74256"], 
       RowBox[{"-", 
        FractionBox["5493125", "26208"]}], 
       FractionBox["1849375", "1638"], 
       RowBox[{"-", 
        FractionBox["29586701125", "15367968"]}], 
       FractionBox["524375", "468"], 
       RowBox[{"-", 
        FractionBox["183125", "936"]}], 
       FractionBox["23125", "546"], 
       RowBox[{"-", 
        FractionBox["6875", "1638"]}], 
       RowBox[{"-", 
        FractionBox["47575", "13104"]}], 
       FractionBox["488125", "148512"], 
       RowBox[{"-", 
        FractionBox["666875", "389844"]}], 
       FractionBox["1601875", "2418624"], 
       RowBox[{"-", 
        FractionBox["543125", "2720952"]}], 
       FractionBox["197725", "4232592"], 
       RowBox[{"-", 
        FractionBox["55625", "6738732"]}], 
       FractionBox["5625", "5408312"], 
       RowBox[{"-", 
        FractionBox["625", "7488432"]}], 
       FractionBox["625", "194699232"]},
      {
       RowBox[{"-", 
        FractionBox["625", "194699232"]}], 
       FractionBox["7500", "81800719"], 
       RowBox[{"-", 
        FractionBox["75", "58786"]}], 
       FractionBox["27500", "2380833"], 
       RowBox[{"-", 
        FractionBox["20625", "268736"]}], 
       FractionBox["82500", "205751"], 
       RowBox[{"-", 
        FractionBox["6875", "3978"]}], 
       FractionBox["9900", "1547"], 
       RowBox[{"-", 
        FractionBox["61875", "2912"]}], 
       FractionBox["55000", "819"], 
       RowBox[{"-", 
        FractionBox["20625", "91"]}], 
       FractionBox["15000", "13"], 
       RowBox[{"-", 
        FractionBox["30063138625", "15367968"]}], 
       FractionBox["15000", "13"], 
       RowBox[{"-", 
        FractionBox["20625", "91"]}], 
       FractionBox["55000", "819"], 
       RowBox[{"-", 
        FractionBox["61875", "2912"]}], 
       FractionBox["9900", "1547"], 
       RowBox[{"-", 
        FractionBox["6875", "3978"]}], 
       FractionBox["82500", "205751"], 
       RowBox[{"-", 
        FractionBox["20625", "268736"]}], 
       FractionBox["27500", "2380833"], 
       RowBox[{"-", 
        FractionBox["75", "58786"]}], 
       FractionBox["7500", "81800719"], 
       RowBox[{"-", 
        FractionBox["625", "194699232"]}], "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["625", "194699232"]}], 
       FractionBox["7500", "81800719"], 
       RowBox[{"-", 
        FractionBox["75", "58786"]}], 
       FractionBox["27500", "2380833"], 
       RowBox[{"-", 
        FractionBox["20625", "268736"]}], 
       FractionBox["82500", "205751"], 
       RowBox[{"-", 
        FractionBox["6875", "3978"]}], 
       FractionBox["9900", "1547"], 
       RowBox[{"-", 
        FractionBox["61875", "2912"]}], 
       FractionBox["55000", "819"], 
       RowBox[{"-", 
        FractionBox["20625", "91"]}], 
       FractionBox["15000", "13"], 
       RowBox[{"-", 
        FractionBox["30063138625", "15367968"]}], 
       FractionBox["15000", "13"], 
       RowBox[{"-", 
        FractionBox["20625", "91"]}], 
       FractionBox["55000", "819"], 
       RowBox[{"-", 
        FractionBox["61875", "2912"]}], 
       FractionBox["9900", "1547"], 
       RowBox[{"-", 
        FractionBox["6875", "3978"]}], 
       FractionBox["82500", "205751"], 
       RowBox[{"-", 
        FractionBox["20625", "268736"]}], 
       FractionBox["27500", "2380833"], 
       RowBox[{"-", 
        FractionBox["75", "58786"]}], 
       FractionBox["7500", "81800719"], 
       RowBox[{"-", 
        FractionBox["625", "194699232"]}]},
      {
       FractionBox["625", "194699232"], 
       RowBox[{"-", 
        FractionBox["625", "7488432"]}], 
       FractionBox["5625", "5408312"], 
       RowBox[{"-", 
        FractionBox["55625", "6738732"]}], 
       FractionBox["197725", "4232592"], 
       RowBox[{"-", 
        FractionBox["543125", "2720952"]}], 
       FractionBox["1601875", "2418624"], 
       RowBox[{"-", 
        FractionBox["666875", "389844"]}], 
       FractionBox["488125", "148512"], 
       RowBox[{"-", 
        FractionBox["47575", "13104"]}], 
       RowBox[{"-", 
        FractionBox["6875", "1638"]}], 
       FractionBox["23125", "546"], 
       RowBox[{"-", 
        FractionBox["183125", "936"]}], 
       FractionBox["524375", "468"], 
       RowBox[{"-", 
        FractionBox["29586701125", "15367968"]}], 
       FractionBox["1849375", "1638"], 
       RowBox[{"-", 
        FractionBox["5493125", "26208"]}], 
       FractionBox["4241875", "74256"], 
       RowBox[{"-", 
        FractionBox["1808125", "111384"]}], 
       FractionBox["648175", "151164"], 
       RowBox[{"-", 
        FractionBox["199375", "201552"]}], 
       FractionBox["2811875", "14814072"], 
       RowBox[{"-", 
        FractionBox["25625", "891072"]}], 
       FractionBox["701875", "219036636"], 
       RowBox[{"-", 
        FractionBox["45275", "194699232"]}], 
       FractionBox["96875", "11779303536"]},
      {
       RowBox[{"-", 
        FractionBox["96875", "11779303536"]}], 
       FractionBox["568125", "2617623008"], 
       RowBox[{"-", 
        FractionBox["69375", "25169452"]}], 
       FractionBox["5741875", "256071816"], 
       RowBox[{"-", 
        FractionBox["339375", "2586584"]}], 
       FractionBox["434325", "739024"], 
       RowBox[{"-", 
        FractionBox["31323125", "14965236"]}], 
       FractionBox["6613125", "1089088"], 
       RowBox[{"-", 
        FractionBox["27748125", "1905904"]}], 
       FractionBox["8355625", "288288"], 
       RowBox[{"-", 
        FractionBox["94725", "2002"]}], 
       FractionBox["1306875", "22022"], 
       RowBox[{"-", 
        FractionBox["2099375", "56628"]}], 
       RowBox[{"-", 
        FractionBox["1385625", "12584"]}], 
       FractionBox["22925625", "22022"], 
       RowBox[{"-", 
        FractionBox["2600927375", "1397088"]}], 
       FractionBox["17383125", "16016"], 
       RowBox[{"-", 
        FractionBox["100141875", "544544"]}], 
       FractionBox["27124375", "612612"], 
       RowBox[{"-", 
        FractionBox["3999375", "369512"]}], 
       FractionBox["884775", "369512"], 
       RowBox[{"-", 
        FractionBox["20868125", "46558512"]}], 
       FractionBox["6658125", "99583484"], 
       RowBox[{"-", 
        FractionBox["38608125", "5235246016"]}], 
       FractionBox["56348125", "106013731824"], 
       RowBox[{"-", 
        FractionBox["48975", "2617623008"]}]},
      {
       FractionBox["48975", "2617623008"], 
       RowBox[{"-", 
        FractionBox["2913475", "5889651768"]}], 
       FractionBox["294375", "46743268"], 
       RowBox[{"-", 
        FractionBox["28125", "547162"]}], 
       FractionBox["14066875", "46558512"], 
       RowBox[{"-", 
        FractionBox["22875", "16796"]}], 
       FractionBox["904425", "184756"], 
       RowBox[{"-", 
        FractionBox["39698125", "2756754"]}], 
       FractionBox["38446875", "1089088"], 
       RowBox[{"-", 
        FractionBox["4093125", "56056"]}], 
       FractionBox["2312875", "18018"], 
       RowBox[{"-", 
        FractionBox["2112675", "11011"]}], 
       FractionBox["3020625", "12584"], 
       RowBox[{"-", 
        FractionBox["6559375", "28314"]}], 
       FractionBox["1554375", "22022"], 
       FractionBox["897375", "1001"], 
       RowBox[{"-", 
        FractionBox["111912875", "63504"]}], 
       FractionBox["139798125", "136136"], 
       RowBox[{"-", 
        FractionBox["10528125", "68068"]}], 
       FractionBox["26579375", "831402"], 
       RowBox[{"-", 
        FractionBox["4815375", "739024"]}], 
       FractionBox["1505025", "1293292"], 
       RowBox[{"-", 
        FractionBox["21574375", "128035908"]}], 
       FractionBox["20859375", "1145210066"], 
       RowBox[{"-", 
        FractionBox["6774375", "5235246016"]}], 
       FractionBox["2388725", "53006865912"]},
      {
       RowBox[{"-", 
        FractionBox["2388725", "53006865912"]}], 
       FractionBox["252394375", "212027463648"], 
       RowBox[{"-", 
        FractionBox["200639225", "13251716478"]}], 
       FractionBox["142271875", "1152323172"], 
       RowBox[{"-", 
        FractionBox["5843125", "8058204"]}], 
       FractionBox["195534125", "59860944"], 
       RowBox[{"-", 
        FractionBox["87824375", "7482618"]}], 
       FractionBox["190429025", "5513508"], 
       RowBox[{"-", 
        FractionBox["34634375", "408408"]}], 
       FractionBox["913856875", "5189184"], 
       RowBox[{"-", 
        FractionBox["177301625", "567567"]}], 
       FractionBox["850043125", "1783782"], 
       RowBox[{"-", 
        FractionBox["159798425", "254826"]}], 
       FractionBox["722415625", "1019304"], 
       RowBox[{"-", 
        FractionBox["594788125", "891891"]}], 
       FractionBox["67906625", "162162"], 
       FractionBox["426231875", "648648"], 
       RowBox[{"-", 
        FractionBox["713170375", "439824"]}], 
       FractionBox["2636828125", "2756754"], 
       RowBox[{"-", 
        FractionBox["1871063125", "14965236"]}], 
       FractionBox["323161625", "14965236"], 
       RowBox[{"-", 
        FractionBox["1488180625", "419026608"]}], 
       FractionBox["282320825", "576161586"], 
       RowBox[{"-", 
        FractionBox["1360553125", "26503432956"]}], 
       FractionBox["1324088125", "371048061384"], 
       RowBox[{"-", 
        FractionBox["51869575", "424054927296"]}]},
      {
       FractionBox["51869575", "424054927296"], 
       RowBox[{"-", 
        FractionBox["25328125", "7852869024"]}], 
       FractionBox["214350625", "5235246016"], 
       RowBox[{"-", 
        FractionBox["9479425", "28452424"]}], 
       FractionBox["60591875", "31039008"], 
       RowBox[{"-", 
        FractionBox["498625", "56848"]}], 
       FractionBox["418065625", "13302432"], 
       RowBox[{"-", 
        FractionBox["3423125", "37128"]}], 
       FractionBox["245734275", "1089088"], 
       RowBox[{"-", 
        FractionBox["1211654375", "2594592"]}], 
       FractionBox["79358875", "96096"], 
       RowBox[{"-", 
        FractionBox["387678125", "308308"]}], 
       FractionBox["125174375", "75504"], 
       RowBox[{"-", 
        FractionBox["71701225", "37752"]}], 
       FractionBox["332980625", "176176"], 
       RowBox[{"-", 
        FractionBox["58087625", "36036"]}], 
       FractionBox["205353125", "192192"], 
       FractionBox["149705625", "544544"], 
       RowBox[{"-", 
        FractionBox["6176838625", "4318272"]}], 
       FractionBox["971118125", "1108536"], 
       RowBox[{"-", 
        FractionBox["143172625", "1478048"]}], 
       FractionBox["210259375", "15519504"], 
       RowBox[{"-", 
        FractionBox["588235625", "341429088"]}], 
       FractionBox["112542025", "654405752"], 
       RowBox[{"-", 
        FractionBox["545693125", "47117214144"]}], 
       FractionBox["21341525", "54970083168"]},
      {
       RowBox[{"-", 
        FractionBox["21341525", "54970083168"]}], 
       FractionBox["30326588125", "2968384491072"], 
       RowBox[{"-", 
        FractionBox["592774375", "4580840264"]}], 
       FractionBox["5020751875", "4780007232"], 
       RowBox[{"-", 
        FractionBox["666739225", "108636528"]}], 
       FractionBox["1990979875", "72424352"], 
       RowBox[{"-", 
        FractionBox["58589375", "596904"]}], 
       FractionBox["9839426875", "34306272"], 
       RowBox[{"-", 
        FractionBox["2663439375", "3811808"]}], 
       FractionBox["1935553075", "1345344"], 
       RowBox[{"-", 
        FractionBox["5741994625", "2270268"]}], 
       FractionBox["9435273125", "2466464"], 
       RowBox[{"-", 
        FractionBox["9262064375", "1849848"]}], 
       FractionBox["3010373125", "528528"], 
       RowBox[{"-", 
        FractionBox["1741559275", "308308"]}], 
       FractionBox["1644562375", "336336"], 
       RowBox[{"-", 
        FractionBox["7414504375", "2018016"]}], 
       FractionBox["17393668125", "7623616"], 
       RowBox[{"-", 
        FractionBox["948044375", "2858856"]}], 
       RowBox[{"-", 
        FractionBox["1060470802625", "902518848"]}], 
       FractionBox["4069484875", "5173168"], 
       RowBox[{"-", 
        FractionBox["15497579375", "217273056"]}], 
       FractionBox["1542329375", "199166968"], 
       RowBox[{"-", 
        FractionBox["13072656875", "18323361056"]}], 
       FractionBox["2517534475", "54970083168"], 
       RowBox[{"-", 
        FractionBox["490573975", "329820499008"]}]},
      {
       FractionBox["490573975", "329820499008"], 
       RowBox[{"-", 
        FractionBox["3220743125", "82455124752"]}], 
       FractionBox["183156933125", "371048061384"], 
       RowBox[{"-", 
        FractionBox["3581989375", "896251356"]}], 
       FractionBox["30357758125", "1303638336"], 
       RowBox[{"-", 
        FractionBox["2420537575", "23279256"]}], 
       FractionBox["60282494375", "162954792"], 
       RowBox[{"-", 
        FractionBox["355124375", "329868"]}], 
       FractionBox["19901710625", "7623616"], 
       RowBox[{"-", 
        FractionBox["490394375", "91728"]}], 
       FractionBox["2355872975", "252252"], 
       RowBox[{"-", 
        FractionBox["175073858125", "12486474"]}], 
       FractionBox["57684363125", "3171168"], 
       RowBox[{"-", 
        FractionBox["56818319375", "2774772"]}], 
       FractionBox["55663594375", "2774772"], 
       RowBox[{"-", 
        FractionBox["2161879175", "126126"]}], 
       FractionBox["51622056875", "4036032"], 
       RowBox[{"-", 
        FractionBox["15860173125", "1905904"]}], 
       FractionBox["39497444375", "8576568"], 
       RowBox[{"-", 
        FractionBox["15248219375", "11639628"]}], 
       RowBox[{"-", 
        FractionBox["68309927125", "82047168"]}], 
       FractionBox["112245119375", "162954792"], 
       RowBox[{"-", 
        FractionBox["87995894375", "1792502712"]}], 
       FractionBox["79912819375", "20613781188"], 
       RowBox[{"-", 
        FractionBox["75871281875", "329820499008"]}], 
       FractionBox["587570875", "82455124752"]},
      {
       RowBox[{"-", 
        FractionBox["587570875", "82455124752"]}], 
       FractionBox["2933235475", "15705738048"], 
       RowBox[{"-", 
        FractionBox["770560625", "327202876"]}], 
       FractionBox["43836870625", "2304646344"], 
       RowBox[{"-", 
        FractionBox["50451875", "456456"]}], 
       FractionBox["1454493125", "2956096"], 
       RowBox[{"-", 
        FractionBox["322322575", "184756"]}], 
       FractionBox["14458326875", "2858856"], 
       RowBox[{"-", 
        FractionBox["255710625", "20944"]}], 
       FractionBox["14342854375", "576576"], 
       RowBox[{"-", 
        FractionBox["259443125", "6006"]}], 
       FractionBox["2836238575", "44044"], 
       RowBox[{"-", 
        FractionBox["42220255625", "509652"]}], 
       FractionBox["13938700625", "151008"], 
       RowBox[{"-", 
        FractionBox["13765491875", "154154"]}], 
       FractionBox["902303125", "12012"], 
       RowBox[{"-", 
        FractionBox["2642244775", "48048"]}], 
       FractionBox["38178718125", "1089088"], 
       RowBox[{"-", 
        FractionBox["11917931875", "612612"]}], 
       FractionBox["10301316875", "1108536"], 
       RowBox[{"-", 
        FractionBox["1090294375", "369512"]}], 
       RowBox[{"-", 
        FractionBox["19315186375", "53089344"]}], 
       FractionBox["24850851875", "42678636"], 
       RowBox[{"-", 
        FractionBox["20001006875", "654405752"]}], 
       FractionBox["6128130625", "3926434512"], 
       RowBox[{"-", 
        FractionBox["703043375", "15705738048"]}]},
      {
       FractionBox["703043375", "15705738048"], 
       RowBox[{"-", 
        FractionBox["17555089375", "14991840864"]}], 
       FractionBox["3506398975", "237965728"], 
       RowBox[{"-", 
        FractionBox["48494375", "408408"]}], 
       FractionBox["52434323125", "76186656"], 
       RowBox[{"-", 
        FractionBox["205251875", "67184"]}], 
       FractionBox["8705374375", "806208"], 
       RowBox[{"-", 
        FractionBox["1158022225", "37128"]}], 
       FractionBox["51972433125", "693056"], 
       RowBox[{"-", 
        FractionBox["102194375", "672"]}], 
       FractionBox["3441734375", "13104"], 
       RowBox[{"-", 
        FractionBox["17135189375", "44044"]}], 
       FractionBox["3409402075", "6864"], 
       RowBox[{"-", 
        FractionBox["50817708125", "92664"]}], 
       FractionBox["16804518125", "32032"], 
       RowBox[{"-", 
        FractionBox["3326261875", "7644"]}], 
       FractionBox["5466788125", "17472"], 
       RowBox[{"-", 
        FractionBox["9646224825", "49504"]}], 
       FractionBox["15592056875", "148512"], 
       RowBox[{"-", 
        FractionBox["14783749375", "302328"]}], 
       FractionBox["2633426875", "134368"], 
       RowBox[{"-", 
        FractionBox["8317289375", "1410864"]}], 
       FractionBox["159569475875", "522510912"], 
       FractionBox["27716669375", "59491432"], 
       RowBox[{"-", 
        FractionBox["22866824375", "1427794368"]}], 
       FractionBox["94445375", "237965728"]},
      {
       RowBox[{"-", 
        FractionBox["94445375", "237965728"]}], 
       FractionBox["162771306875", "15705738048"], 
       RowBox[{"-", 
        FractionBox["487831035625", "3747960216"]}], 
       FractionBox["10828885825", "10346336"], 
       RowBox[{"-", 
        FractionBox["8538820625", "1410864"]}], 
       FractionBox["291636274375", "10883808"], 
       RowBox[{"-", 
        FractionBox["3172100625", "33592"]}], 
       FractionBox["80751866875", "297024"], 
       RowBox[{"-", 
        FractionBox["96716329525", "148512"]}], 
       FractionBox["53613255625", "40768"], 
       RowBox[{"-", 
        FractionBox["189859375", "84"]}], 
       FractionBox["479863433125", "144144"], 
       RowBox[{"-", 
        FractionBox["53130370625", "12584"]}], 
       FractionBox["31743014575", "6864"], 
       RowBox[{"-", 
        FractionBox["1420999226875", "324324"]}], 
       FractionBox["10457064375", "2912"], 
       RowBox[{"-", 
        FractionBox["155528031875", "61152"]}], 
       FractionBox["461272360625", "297024"], 
       RowBox[{"-", 
        FractionBox["10085242925", "12376"]}], 
       FractionBox["147560429375", "403104"], 
       RowBox[{"-", 
        FractionBox["84818043125", "604656"]}], 
       FractionBox["42989785625", "940576"], 
       RowBox[{"-", 
        FractionBox["91787211875", "7759752"]}], 
       FractionBox["305354182507375", "228337268544"], 
       FractionBox["80171930625", "237965728"], 
       RowBox[{"-", 
        FractionBox["8133345875", "1427794368"]}]},
      {
       FractionBox["8133345875", "1427794368"], 
       RowBox[{"-", 
        FractionBox["1152356875", "7759752"]}], 
       FractionBox["609155891875", "327202876"], 
       RowBox[{"-", 
        FractionBox["608673006875", "40738698"]}], 
       FractionBox["121628366675", "1410864"], 
       RowBox[{"-", 
        FractionBox["6395313125", "16796"]}], 
       FractionBox["1820707285625", "1360476"], 
       RowBox[{"-", 
        FractionBox["35657256875", "9282"]}], 
       FractionBox["454014879375", "49504"], 
       RowBox[{"-", 
        FractionBox["13431635975", "728"]}], 
       FractionBox["120672254375", "3822"], 
       RowBox[{"-", 
        FractionBox["3562931875", "77"]}], 
       FractionBox["600705404375", "10296"], 
       RowBox[{"-", 
        FractionBox["599015306875", "9438"]}], 
       FractionBox["119397437975", "2002"], 
       RowBox[{"-", 
        FractionBox["356705028125", "7371"]}], 
       FractionBox["591409868125", "17472"], 
       RowBox[{"-", 
        FractionBox["1762278200625", "86632"]}], 
       FractionBox["194038110625", "18564"], 
       RowBox[{"-", 
        FractionBox["114935580575", "25194"]}], 
       FractionBox["112704651875", "67184"], 
       RowBox[{"-", 
        FractionBox["544932186875", "1058148"]}], 
       FractionBox["507750041875", "3879876"], 
       RowBox[{"-", 
        FractionBox["396203606875", "14872858"]}], 
       FractionBox["7913965590875", "2481926832"], 
       FractionBox["33695573875", "178474296"]},
      {
       RowBox[{"-", 
        FractionBox["33695573875", "178474296"]}], 
       FractionBox["2338937570625", "475931456"], 
       RowBox[{"-", 
        FractionBox["914797143125", "14872858"]}], 
       FractionBox["21029311916875", "42678636"], 
       RowBox[{"-", 
        FractionBox["21017239791875", "7407036"]}], 
       FractionBox["840158418175", "67184"], 
       RowBox[{"-", 
        FractionBox["1104699120625", "25194"]}], 
       FractionBox["62918926000625", "501228"], 
       RowBox[{"-", 
        FractionBox["3697896845625", "12376"]}], 
       FractionBox["5233560983125", "8736"], 
       RowBox[{"-", 
        FractionBox["278813401225", "273"]}], 
       FractionBox["20884446416875", "14014"], 
       RowBox[{"-", 
        FractionBox["123395276875", "66"]}], 
       FractionBox["20818049729375", "10296"], 
       RowBox[{"-", 
        FractionBox["20775797291875", "11011"]}], 
       FractionBox["829003774675", "546"], 
       RowBox[{"-", 
        FractionBox["61989372375625", "58968"]}], 
       FractionBox["61756983969375", "99008"], 
       RowBox[{"-", 
        FractionBox["20486066291875", "64974"]}], 
       FractionBox["6784424305625", "50388"], 
       RowBox[{"-", 
        FractionBox["806694487675", "16796"]}], 
       FractionBox["19888496104375", "1410864"], 
       RowBox[{"-", 
        FractionBox["19423719291875", "5819814"]}], 
       FractionBox["18494165666875", "29745716"], 
       RowBox[{"-", 
        FractionBox["15705504791875", "178474296"]}], 
       FractionBox["462233600934625", "57084317136"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.696240564402568*^9, 
   3.6962420961440144`*^9, 3.696242643930164*^9, 3.6962435190148597`*^9, {
   3.6962517499651318`*^9, 3.696251764251073*^9}, 3.696252238835943*^9, 
   3.6962532806290264`*^9, 3.7054188627250557`*^9, 3.7054198513579583`*^9, 
   3.705423230391603*^9, 3.7054233768799286`*^9, 3.7054234528712864`*^9, 
   3.7054245193236685`*^9, 3.7054257192064238`*^9}],

Cell[BoxData[
 RowBox[{"\<\"\[CapitalPsi]\\!\\(\\*SubscriptBox[\\('\\), \\(mn\\)]\\)\"\>", 
  "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", 
        FractionBox["34052522467", "356948592"]}], "625", 
       RowBox[{"-", "3750"}], 
       FractionBox["57500", "3"], 
       RowBox[{"-", 
        FractionBox["158125", "2"]}], "265650", 
       RowBox[{"-", 
        FractionBox["2213750", "3"]}], 
       FractionBox["12017500", "7"], 
       RowBox[{"-", 
        FractionBox["27039375", "8"]}], 
       FractionBox["51074375", "9"], 
       RowBox[{"-", "8171900"}], 
       FractionBox["111435000", "11"], 
       RowBox[{"-", 
        FractionBox["32501875", "3"]}], 
       FractionBox["130007500", "13"], 
       RowBox[{"-", 
        FractionBox["55717500", "7"]}], 
       FractionBox["16343800", "3"], 
       RowBox[{"-", 
        FractionBox["51074375", "16"]}], 
       FractionBox["27039375", "17"], 
       RowBox[{"-", 
        FractionBox["6008750", "9"]}], 
       FractionBox["4427500", "19"], 
       RowBox[{"-", 
        FractionBox["132825", "2"]}], 
       FractionBox["316250", "21"], 
       RowBox[{"-", 
        FractionBox["28750", "11"]}], 
       FractionBox["7500", "23"], 
       RowBox[{"-", 
        FractionBox["625", "24"]}], "1"},
      {
       RowBox[{"-", "1"}], 
       RowBox[{"-", 
        FractionBox["24771859075", "356948592"]}], "300", 
       RowBox[{"-", "1150"}], 
       FractionBox["12650", "3"], 
       RowBox[{"-", 
        FractionBox["26565", "2"]}], "35420", 
       RowBox[{"-", 
        FractionBox["240350", "3"]}], 
       FractionBox["1081575", "7"], 
       RowBox[{"-", 
        FractionBox["2042975", "8"]}], 
       FractionBox["3268760", "9"], 
       RowBox[{"-", "445740"}], 
       FractionBox["5200300", "11"], 
       RowBox[{"-", 
        FractionBox["1300075", "3"]}], 
       FractionBox["4457400", "13"], 
       RowBox[{"-", 
        FractionBox["1634380", "7"]}], 
       FractionBox["408595", "3"], 
       RowBox[{"-", 
        FractionBox["1081575", "16"]}], 
       FractionBox["480700", "17"], 
       RowBox[{"-", 
        FractionBox["88550", "9"]}], 
       FractionBox["53130", "19"], 
       RowBox[{"-", 
        FractionBox["1265", "2"]}], 
       FractionBox["2300", "21"], 
       RowBox[{"-", 
        FractionBox["150", "11"]}], 
       FractionBox["25", "23"], 
       RowBox[{"-", 
        FractionBox["1", "24"]}]},
      {
       FractionBox["1", "24"], 
       RowBox[{"-", 
        FractionBox["25", "12"]}], 
       RowBox[{"-", 
        FractionBox["6646060075", "118982864"]}], 
       FractionBox["575", "3"], 
       RowBox[{"-", 
        FractionBox["6325", "12"]}], 
       FractionBox["8855", "6"], 
       RowBox[{"-", 
        FractionBox["44275", "12"]}], 
       FractionBox["24035", "3"], 
       RowBox[{"-", 
        FractionBox["120175", "8"]}], 
       FractionBox["2042975", "84"], 
       RowBox[{"-", 
        FractionBox["408595", "12"]}], 
       FractionBox["371450", "9"], 
       RowBox[{"-", 
        FractionBox["260015", "6"]}], 
       FractionBox["1300075", "33"], 
       RowBox[{"-", 
        FractionBox["185725", "6"]}], 
       FractionBox["817190", "39"], 
       RowBox[{"-", 
        FractionBox["2042975", "168"]}], 
       FractionBox["24035", "4"], 
       RowBox[{"-", 
        FractionBox["120175", "48"]}], 
       FractionBox["44275", "51"], 
       RowBox[{"-", 
        FractionBox["8855", "36"]}], 
       FractionBox["6325", "114"], 
       RowBox[{"-", 
        FractionBox["115", "12"]}], 
       FractionBox["25", "21"], 
       RowBox[{"-", 
        FractionBox["25", "264"]}], 
       FractionBox["1", "276"]},
      {
       RowBox[{"-", 
        FractionBox["1", "276"]}], 
       FractionBox["25", "184"], 
       RowBox[{"-", 
        FractionBox["75", "23"]}], 
       RowBox[{"-", 
        FractionBox["720679175", "15519504"]}], 
       FractionBox["275", "2"], 
       RowBox[{"-", 
        FractionBox["1155", "4"]}], 
       FractionBox["1925", "3"], 
       RowBox[{"-", 
        FractionBox["5225", "4"]}], 
       FractionBox["9405", "4"], 
       RowBox[{"-", 
        FractionBox["88825", "24"]}], 
       FractionBox["35530", "7"], 
       RowBox[{"-", 
        FractionBox["24225", "4"]}], 
       FractionBox["56525", "9"], 
       RowBox[{"-", 
        FractionBox["11305", "2"]}], 
       FractionBox["48450", "11"], 
       RowBox[{"-", 
        FractionBox["17765", "6"]}], 
       FractionBox["88825", "52"], 
       RowBox[{"-", 
        FractionBox["47025", "56"]}], 
       FractionBox["1045", "3"], 
       RowBox[{"-", 
        FractionBox["1925", "16"]}], 
       FractionBox["1155", "34"], 
       RowBox[{"-", 
        FractionBox["275", "36"]}], 
       FractionBox["25", "19"], 
       RowBox[{"-", 
        FractionBox["15", "92"]}], 
       FractionBox["25", "1932"], 
       RowBox[{"-", 
        FractionBox["1", "2024"]}]},
      {
       FractionBox["1", "2024"], 
       RowBox[{"-", 
        FractionBox["25", "1518"]}], 
       FractionBox["75", "253"], 
       RowBox[{"-", 
        FractionBox["50", "11"]}], 
       RowBox[{"-", 
        FractionBox["606046475", "15519504"]}], "105", 
       RowBox[{"-", "175"}], 
       FractionBox["950", "3"], 
       RowBox[{"-", 
        FractionBox["4275", "8"]}], 
       FractionBox["1615", "2"], 
       RowBox[{"-", 
        FractionBox["3230", "3"]}], 
       FractionBox["96900", "77"], 
       RowBox[{"-", 
        FractionBox["56525", "44"]}], 
       FractionBox["113050", "99"], 
       RowBox[{"-", 
        FractionBox["9690", "11"]}], 
       FractionBox["6460", "11"], 
       RowBox[{"-", 
        FractionBox["8075", "24"]}], 
       FractionBox["4275", "26"], 
       RowBox[{"-", 
        FractionBox["475", "7"]}], 
       FractionBox["70", "3"], 
       RowBox[{"-", 
        FractionBox["105", "16"]}], 
       FractionBox["25", "17"], 
       RowBox[{"-", 
        FractionBox["25", "99"]}], 
       FractionBox["150", "4807"], 
       RowBox[{"-", 
        FractionBox["5", "2024"]}], 
       FractionBox["1", "10626"]},
      {
       RowBox[{"-", 
        FractionBox["1", "10626"]}], 
       FractionBox["125", "42504"], 
       RowBox[{"-", 
        FractionBox["250", "5313"]}], 
       FractionBox["125", "231"], 
       RowBox[{"-", 
        FractionBox["125", "21"]}], 
       RowBox[{"-", 
        FractionBox["509973355", "15519504"]}], 
       FractionBox["250", "3"], 
       RowBox[{"-", 
        FractionBox["2375", "21"]}], 
       FractionBox["2375", "14"], 
       RowBox[{"-", 
        FractionBox["40375", "168"]}], 
       FractionBox["6460", "21"], 
       RowBox[{"-", 
        FractionBox["80750", "231"]}], 
       FractionBox["80750", "231"], 
       RowBox[{"-", 
        FractionBox["40375", "132"]}], 
       FractionBox["161500", "693"], 
       RowBox[{"-", 
        FractionBox["3230", "21"]}], 
       FractionBox["40375", "462"], 
       RowBox[{"-", 
        FractionBox["2375", "56"]}], 
       FractionBox["4750", "273"], 
       RowBox[{"-", 
        FractionBox["125", "21"]}], 
       FractionBox["5", "3"], 
       RowBox[{"-", 
        FractionBox["125", "336"]}], 
       FractionBox["250", "3927"], 
       RowBox[{"-", 
        FractionBox["125", "15939"]}], 
       FractionBox["125", "201894"], 
       RowBox[{"-", 
        FractionBox["1", "42504"]}]},
      {
       FractionBox["1", "42504"], 
       RowBox[{"-", 
        FractionBox["5", "7084"]}], 
       FractionBox["75", "7084"], 
       RowBox[{"-", 
        FractionBox["25", "231"]}], 
       FractionBox["25", "28"], 
       RowBox[{"-", 
        FractionBox["15", "2"]}], 
       RowBox[{"-", 
        FractionBox["425909375", "15519504"]}], 
       FractionBox["475", "7"], 
       RowBox[{"-", 
        FractionBox["4275", "56"]}], 
       FractionBox["8075", "84"], 
       RowBox[{"-", 
        FractionBox["1615", "14"]}], 
       FractionBox["9690", "77"], 
       RowBox[{"-", 
        FractionBox["8075", "66"]}], 
       FractionBox["8075", "77"], 
       RowBox[{"-", 
        FractionBox["24225", "308"]}], 
       FractionBox["3230", "63"], 
       RowBox[{"-", 
        FractionBox["1615", "56"]}], 
       FractionBox["4275", "308"], 
       RowBox[{"-", 
        FractionBox["475", "84"]}], 
       FractionBox["25", "13"], 
       RowBox[{"-", 
        FractionBox["15", "28"]}], 
       FractionBox["5", "42"], 
       RowBox[{"-", 
        FractionBox["25", "1232"]}], 
       FractionBox["75", "30107"], 
       RowBox[{"-", 
        FractionBox["25", "127512"]}], 
       FractionBox["1", "134596"]},
      {
       RowBox[{"-", 
        FractionBox["1", "134596"]}], 
       FractionBox["25", "115368"], 
       RowBox[{"-", 
        FractionBox["15", "4807"]}], 
       FractionBox["25", "836"], 
       RowBox[{"-", 
        FractionBox["25", "114"]}], 
       FractionBox["105", "76"], 
       RowBox[{"-", 
        FractionBox["175", "19"]}], 
       RowBox[{"-", 
        FractionBox["18424325", "816816"]}], 
       FractionBox["225", "4"], 
       RowBox[{"-", 
        FractionBox["425", "8"]}], 
       FractionBox["170", "3"], 
       RowBox[{"-", 
        FractionBox["1275", "22"]}], 
       FractionBox["595", "11"], 
       RowBox[{"-", 
        FractionBox["2975", "66"]}], 
       FractionBox["2550", "77"], 
       RowBox[{"-", 
        FractionBox["85", "4"]}], 
       FractionBox["425", "36"], 
       RowBox[{"-", 
        FractionBox["45", "8"]}], 
       FractionBox["25", "11"], 
       RowBox[{"-", 
        FractionBox["175", "228"]}], 
       FractionBox["105", "494"], 
       RowBox[{"-", 
        FractionBox["25", "532"]}], 
       FractionBox["5", "627"], 
       RowBox[{"-", 
        FractionBox["75", "76912"]}], 
       FractionBox["25", "326876"], 
       RowBox[{"-", 
        FractionBox["1", "346104"]}]},
      {
       FractionBox["1", "346104"], 
       RowBox[{"-", 
        FractionBox["25", "302841"]}], 
       FractionBox["50", "43263"], 
       RowBox[{"-", 
        FractionBox["20", "1881"]}], 
       FractionBox["25", "342"], 
       RowBox[{"-", 
        FractionBox["70", "171"]}], 
       FractionBox["350", "171"], 
       RowBox[{"-", 
        FractionBox["100", "9"]}], 
       RowBox[{"-", 
        FractionBox["44211925", "2450448"]}], 
       FractionBox["425", "9"], 
       RowBox[{"-", 
        FractionBox["340", "9"]}], 
       FractionBox["3400", "99"], 
       RowBox[{"-", 
        FractionBox["2975", "99"]}], 
       FractionBox["2380", "99"], 
       RowBox[{"-", 
        FractionBox["1700", "99"]}], 
       FractionBox["680", "63"], 
       RowBox[{"-", 
        FractionBox["425", "72"]}], 
       FractionBox["25", "9"], 
       RowBox[{"-", 
        FractionBox["10", "9"]}], 
       FractionBox["700", "1881"], 
       RowBox[{"-", 
        FractionBox["35", "342"]}], 
       FractionBox["50", "2223"], 
       RowBox[{"-", 
        FractionBox["50", "13167"]}], 
       FractionBox["20", "43263"], 
       RowBox[{"-", 
        FractionBox["25", "692208"]}], 
       FractionBox["1", "735471"]},
      {
       RowBox[{"-", 
        FractionBox["1", "735471"]}], 
       FractionBox["25", "653752"], 
       RowBox[{"-", 
        FractionBox["300", "572033"]}], 
       FractionBox["50", "10659"], 
       RowBox[{"-", 
        FractionBox["10", "323"]}], 
       FractionBox["105", "646"], 
       RowBox[{"-", 
        FractionBox["700", "969"]}], 
       FractionBox["50", "17"], 
       RowBox[{"-", 
        FractionBox["225", "17"]}], 
       RowBox[{"-", 
        FractionBox["220925", "16016"]}], "40", 
       RowBox[{"-", 
        FractionBox["300", "11"]}], 
       FractionBox["700", "33"], 
       RowBox[{"-", 
        FractionBox["175", "11"]}], 
       FractionBox["120", "11"], 
       RowBox[{"-", 
        FractionBox["20", "3"]}], 
       FractionBox["25", "7"], 
       RowBox[{"-", 
        FractionBox["225", "136"]}], 
       FractionBox["100", "153"], 
       RowBox[{"-", 
        FractionBox["70", "323"]}], 
       FractionBox["210", "3553"], 
       RowBox[{"-", 
        FractionBox["25", "1938"]}], 
       FractionBox["100", "46189"], 
       RowBox[{"-", 
        FractionBox["150", "572033"]}], 
       FractionBox["5", "245157"], 
       RowBox[{"-", 
        FractionBox["1", "1307504"]}]},
      {
       FractionBox["1", "1307504"], 
       RowBox[{"-", 
        FractionBox["125", "5883768"]}], 
       FractionBox["375", "1307504"], 
       RowBox[{"-", 
        FractionBox["125", "49742"]}], 
       FractionBox["125", "7752"], 
       RowBox[{"-", 
        FractionBox["105", "1292"]}], 
       FractionBox["875", "2584"], 
       RowBox[{"-", 
        FractionBox["125", "102"]}], 
       FractionBox["1125", "272"], 
       RowBox[{"-", 
        FractionBox["125", "8"]}], 
       RowBox[{"-", 
        FractionBox["38965", "4004"]}], 
       FractionBox["375", "11"], 
       RowBox[{"-", 
        FractionBox["875", "44"]}], 
       FractionBox["875", "66"], 
       RowBox[{"-", 
        FractionBox["375", "44"]}], "5", 
       RowBox[{"-", 
        FractionBox["125", "48"]}], 
       FractionBox["1125", "952"], 
       RowBox[{"-", 
        FractionBox["125", "272"]}], 
       FractionBox["875", "5814"], 
       RowBox[{"-", 
        FractionBox["105", "2584"]}], 
       FractionBox["125", "14212"], 
       RowBox[{"-", 
        FractionBox["125", "85272"]}], 
       FractionBox["375", "2124694"], 
       RowBox[{"-", 
        FractionBox["125", "9152528"]}], 
       FractionBox["1", "1961256"]},
      {
       RowBox[{"-", 
        FractionBox["1", "1961256"]}], 
       FractionBox["5", "356592"], 
       RowBox[{"-", 
        FractionBox["25", "133722"]}], 
       FractionBox["25", "15504"], 
       RowBox[{"-", 
        FractionBox["275", "27132"]}], 
       FractionBox["385", "7752"], 
       RowBox[{"-", 
        FractionBox["385", "1938"]}], 
       FractionBox["275", "408"], 
       RowBox[{"-", 
        FractionBox["275", "136"]}], 
       FractionBox["275", "48"], 
       RowBox[{"-", 
        FractionBox["55", "3"]}], 
       RowBox[{"-", 
        FractionBox["6325", "1092"]}], 
       FractionBox["175", "6"], 
       RowBox[{"-", 
        FractionBox["175", "12"]}], 
       FractionBox["25", "3"], 
       RowBox[{"-", 
        FractionBox["55", "12"]}], 
       FractionBox["55", "24"], 
       RowBox[{"-", 
        FractionBox["275", "272"]}], 
       FractionBox["275", "714"], 
       RowBox[{"-", 
        FractionBox["1925", "15504"]}], 
       FractionBox["385", "11628"], 
       RowBox[{"-", 
        FractionBox["55", "7752"]}], 
       FractionBox["25", "21318"], 
       RowBox[{"-", 
        FractionBox["25", "178296"]}], 
       FractionBox["25", "2317848"], 
       RowBox[{"-", 
        FractionBox["1", "2496144"]}]},
      {
       FractionBox["1", "2496144"], 
       RowBox[{"-", 
        FractionBox["25", "2288132"]}], 
       FractionBox["15", "104006"], 
       RowBox[{"-", 
        FractionBox["25", "20349"]}], 
       FractionBox["275", "36176"], 
       RowBox[{"-", 
        FractionBox["165", "4522"]}], 
       FractionBox["275", "1938"], 
       RowBox[{"-", 
        FractionBox["55", "119"]}], 
       FractionBox["2475", "1904"], 
       RowBox[{"-", 
        FractionBox["275", "84"]}], 
       FractionBox["55", "7"], 
       RowBox[{"-", 
        FractionBox["150", "7"]}], 
       RowBox[{"-", 
        FractionBox["25", "13"]}], "25", 
       RowBox[{"-", 
        FractionBox["75", "7"]}], 
       FractionBox["110", "21"], 
       RowBox[{"-", 
        FractionBox["275", "112"]}], 
       FractionBox["495", "476"], 
       RowBox[{"-", 
        FractionBox["275", "714"]}], 
       FractionBox["275", "2261"], 
       RowBox[{"-", 
        FractionBox["165", "5168"]}], 
       FractionBox["275", "40698"], 
       RowBox[{"-", 
        FractionBox["5", "4522"]}], 
       FractionBox["75", "572033"], 
       RowBox[{"-", 
        FractionBox["25", "2496144"]}], 
       FractionBox["1", "2704156"]},
      {
       RowBox[{"-", 
        FractionBox["1", "2704156"]}], 
       FractionBox["25", "2496144"], 
       RowBox[{"-", 
        FractionBox["75", "572033"]}], 
       FractionBox["5", "4522"], 
       RowBox[{"-", 
        FractionBox["275", "40698"]}], 
       FractionBox["165", "5168"], 
       RowBox[{"-", 
        FractionBox["275", "2261"]}], 
       FractionBox["275", "714"], 
       RowBox[{"-", 
        FractionBox["495", "476"]}], 
       FractionBox["275", "112"], 
       RowBox[{"-", 
        FractionBox["110", "21"]}], 
       FractionBox["75", "7"], 
       RowBox[{"-", "25"}], 
       FractionBox["25", "13"], 
       FractionBox["150", "7"], 
       RowBox[{"-", 
        FractionBox["55", "7"]}], 
       FractionBox["275", "84"], 
       RowBox[{"-", 
        FractionBox["2475", "1904"]}], 
       FractionBox["55", "119"], 
       RowBox[{"-", 
        FractionBox["275", "1938"]}], 
       FractionBox["165", "4522"], 
       RowBox[{"-", 
        FractionBox["275", "36176"]}], 
       FractionBox["25", "20349"], 
       RowBox[{"-", 
        FractionBox["15", "104006"]}], 
       FractionBox["25", "2288132"], 
       RowBox[{"-", 
        FractionBox["1", "2496144"]}]},
      {
       FractionBox["1", "2496144"], 
       RowBox[{"-", 
        FractionBox["25", "2317848"]}], 
       FractionBox["25", "178296"], 
       RowBox[{"-", 
        FractionBox["25", "21318"]}], 
       FractionBox["55", "7752"], 
       RowBox[{"-", 
        FractionBox["385", "11628"]}], 
       FractionBox["1925", "15504"], 
       RowBox[{"-", 
        FractionBox["275", "714"]}], 
       FractionBox["275", "272"], 
       RowBox[{"-", 
        FractionBox["55", "24"]}], 
       FractionBox["55", "12"], 
       RowBox[{"-", 
        FractionBox["25", "3"]}], 
       FractionBox["175", "12"], 
       RowBox[{"-", 
        FractionBox["175", "6"]}], 
       FractionBox["6325", "1092"], 
       FractionBox["55", "3"], 
       RowBox[{"-", 
        FractionBox["275", "48"]}], 
       FractionBox["275", "136"], 
       RowBox[{"-", 
        FractionBox["275", "408"]}], 
       FractionBox["385", "1938"], 
       RowBox[{"-", 
        FractionBox["385", "7752"]}], 
       FractionBox["275", "27132"], 
       RowBox[{"-", 
        FractionBox["25", "15504"]}], 
       FractionBox["25", "133722"], 
       RowBox[{"-", 
        FractionBox["5", "356592"]}], 
       FractionBox["1", "1961256"]},
      {
       RowBox[{"-", 
        FractionBox["1", "1961256"]}], 
       FractionBox["125", "9152528"], 
       RowBox[{"-", 
        FractionBox["375", "2124694"]}], 
       FractionBox["125", "85272"], 
       RowBox[{"-", 
        FractionBox["125", "14212"]}], 
       FractionBox["105", "2584"], 
       RowBox[{"-", 
        FractionBox["875", "5814"]}], 
       FractionBox["125", "272"], 
       RowBox[{"-", 
        FractionBox["1125", "952"]}], 
       FractionBox["125", "48"], 
       RowBox[{"-", "5"}], 
       FractionBox["375", "44"], 
       RowBox[{"-", 
        FractionBox["875", "66"]}], 
       FractionBox["875", "44"], 
       RowBox[{"-", 
        FractionBox["375", "11"]}], 
       FractionBox["38965", "4004"], 
       FractionBox["125", "8"], 
       RowBox[{"-", 
        FractionBox["1125", "272"]}], 
       FractionBox["125", "102"], 
       RowBox[{"-", 
        FractionBox["875", "2584"]}], 
       FractionBox["105", "1292"], 
       RowBox[{"-", 
        FractionBox["125", "7752"]}], 
       FractionBox["125", "49742"], 
       RowBox[{"-", 
        FractionBox["375", "1307504"]}], 
       FractionBox["125", "5883768"], 
       RowBox[{"-", 
        FractionBox["1", "1307504"]}]},
      {
       FractionBox["1", "1307504"], 
       RowBox[{"-", 
        FractionBox["5", "245157"]}], 
       FractionBox["150", "572033"], 
       RowBox[{"-", 
        FractionBox["100", "46189"]}], 
       FractionBox["25", "1938"], 
       RowBox[{"-", 
        FractionBox["210", "3553"]}], 
       FractionBox["70", "323"], 
       RowBox[{"-", 
        FractionBox["100", "153"]}], 
       FractionBox["225", "136"], 
       RowBox[{"-", 
        FractionBox["25", "7"]}], 
       FractionBox["20", "3"], 
       RowBox[{"-", 
        FractionBox["120", "11"]}], 
       FractionBox["175", "11"], 
       RowBox[{"-", 
        FractionBox["700", "33"]}], 
       FractionBox["300", "11"], 
       RowBox[{"-", "40"}], 
       FractionBox["220925", "16016"], 
       FractionBox["225", "17"], 
       RowBox[{"-", 
        FractionBox["50", "17"]}], 
       FractionBox["700", "969"], 
       RowBox[{"-", 
        FractionBox["105", "646"]}], 
       FractionBox["10", "323"], 
       RowBox[{"-", 
        FractionBox["50", "10659"]}], 
       FractionBox["300", "572033"], 
       RowBox[{"-", 
        FractionBox["25", "653752"]}], 
       FractionBox["1", "735471"]},
      {
       RowBox[{"-", 
        FractionBox["1", "735471"]}], 
       FractionBox["25", "692208"], 
       RowBox[{"-", 
        FractionBox["20", "43263"]}], 
       FractionBox["50", "13167"], 
       RowBox[{"-", 
        FractionBox["50", "2223"]}], 
       FractionBox["35", "342"], 
       RowBox[{"-", 
        FractionBox["700", "1881"]}], 
       FractionBox["10", "9"], 
       RowBox[{"-", 
        FractionBox["25", "9"]}], 
       FractionBox["425", "72"], 
       RowBox[{"-", 
        FractionBox["680", "63"]}], 
       FractionBox["1700", "99"], 
       RowBox[{"-", 
        FractionBox["2380", "99"]}], 
       FractionBox["2975", "99"], 
       RowBox[{"-", 
        FractionBox["3400", "99"]}], 
       FractionBox["340", "9"], 
       RowBox[{"-", 
        FractionBox["425", "9"]}], 
       FractionBox["44211925", "2450448"], 
       FractionBox["100", "9"], 
       RowBox[{"-", 
        FractionBox["350", "171"]}], 
       FractionBox["70", "171"], 
       RowBox[{"-", 
        FractionBox["25", "342"]}], 
       FractionBox["20", "1881"], 
       RowBox[{"-", 
        FractionBox["50", "43263"]}], 
       FractionBox["25", "302841"], 
       RowBox[{"-", 
        FractionBox["1", "346104"]}]},
      {
       FractionBox["1", "346104"], 
       RowBox[{"-", 
        FractionBox["25", "326876"]}], 
       FractionBox["75", "76912"], 
       RowBox[{"-", 
        FractionBox["5", "627"]}], 
       FractionBox["25", "532"], 
       RowBox[{"-", 
        FractionBox["105", "494"]}], 
       FractionBox["175", "228"], 
       RowBox[{"-", 
        FractionBox["25", "11"]}], 
       FractionBox["45", "8"], 
       RowBox[{"-", 
        FractionBox["425", "36"]}], 
       FractionBox["85", "4"], 
       RowBox[{"-", 
        FractionBox["2550", "77"]}], 
       FractionBox["2975", "66"], 
       RowBox[{"-", 
        FractionBox["595", "11"]}], 
       FractionBox["1275", "22"], 
       RowBox[{"-", 
        FractionBox["170", "3"]}], 
       FractionBox["425", "8"], 
       RowBox[{"-", 
        FractionBox["225", "4"]}], 
       FractionBox["18424325", "816816"], 
       FractionBox["175", "19"], 
       RowBox[{"-", 
        FractionBox["105", "76"]}], 
       FractionBox["25", "114"], 
       RowBox[{"-", 
        FractionBox["25", "836"]}], 
       FractionBox["15", "4807"], 
       RowBox[{"-", 
        FractionBox["25", "115368"]}], 
       FractionBox["1", "134596"]},
      {
       RowBox[{"-", 
        FractionBox["1", "134596"]}], 
       FractionBox["25", "127512"], 
       RowBox[{"-", 
        FractionBox["75", "30107"]}], 
       FractionBox["25", "1232"], 
       RowBox[{"-", 
        FractionBox["5", "42"]}], 
       FractionBox["15", "28"], 
       RowBox[{"-", 
        FractionBox["25", "13"]}], 
       FractionBox["475", "84"], 
       RowBox[{"-", 
        FractionBox["4275", "308"]}], 
       FractionBox["1615", "56"], 
       RowBox[{"-", 
        FractionBox["3230", "63"]}], 
       FractionBox["24225", "308"], 
       RowBox[{"-", 
        FractionBox["8075", "77"]}], 
       FractionBox["8075", "66"], 
       RowBox[{"-", 
        FractionBox["9690", "77"]}], 
       FractionBox["1615", "14"], 
       RowBox[{"-", 
        FractionBox["8075", "84"]}], 
       FractionBox["4275", "56"], 
       RowBox[{"-", 
        FractionBox["475", "7"]}], 
       FractionBox["425909375", "15519504"], 
       FractionBox["15", "2"], 
       RowBox[{"-", 
        FractionBox["25", "28"]}], 
       FractionBox["25", "231"], 
       RowBox[{"-", 
        FractionBox["75", "7084"]}], 
       FractionBox["5", "7084"], 
       RowBox[{"-", 
        FractionBox["1", "42504"]}]},
      {
       FractionBox["1", "42504"], 
       RowBox[{"-", 
        FractionBox["125", "201894"]}], 
       FractionBox["125", "15939"], 
       RowBox[{"-", 
        FractionBox["250", "3927"]}], 
       FractionBox["125", "336"], 
       RowBox[{"-", 
        FractionBox["5", "3"]}], 
       FractionBox["125", "21"], 
       RowBox[{"-", 
        FractionBox["4750", "273"]}], 
       FractionBox["2375", "56"], 
       RowBox[{"-", 
        FractionBox["40375", "462"]}], 
       FractionBox["3230", "21"], 
       RowBox[{"-", 
        FractionBox["161500", "693"]}], 
       FractionBox["40375", "132"], 
       RowBox[{"-", 
        FractionBox["80750", "231"]}], 
       FractionBox["80750", "231"], 
       RowBox[{"-", 
        FractionBox["6460", "21"]}], 
       FractionBox["40375", "168"], 
       RowBox[{"-", 
        FractionBox["2375", "14"]}], 
       FractionBox["2375", "21"], 
       RowBox[{"-", 
        FractionBox["250", "3"]}], 
       FractionBox["509973355", "15519504"], 
       FractionBox["125", "21"], 
       RowBox[{"-", 
        FractionBox["125", "231"]}], 
       FractionBox["250", "5313"], 
       RowBox[{"-", 
        FractionBox["125", "42504"]}], 
       FractionBox["1", "10626"]},
      {
       RowBox[{"-", 
        FractionBox["1", "10626"]}], 
       FractionBox["5", "2024"], 
       RowBox[{"-", 
        FractionBox["150", "4807"]}], 
       FractionBox["25", "99"], 
       RowBox[{"-", 
        FractionBox["25", "17"]}], 
       FractionBox["105", "16"], 
       RowBox[{"-", 
        FractionBox["70", "3"]}], 
       FractionBox["475", "7"], 
       RowBox[{"-", 
        FractionBox["4275", "26"]}], 
       FractionBox["8075", "24"], 
       RowBox[{"-", 
        FractionBox["6460", "11"]}], 
       FractionBox["9690", "11"], 
       RowBox[{"-", 
        FractionBox["113050", "99"]}], 
       FractionBox["56525", "44"], 
       RowBox[{"-", 
        FractionBox["96900", "77"]}], 
       FractionBox["3230", "3"], 
       RowBox[{"-", 
        FractionBox["1615", "2"]}], 
       FractionBox["4275", "8"], 
       RowBox[{"-", 
        FractionBox["950", "3"]}], "175", 
       RowBox[{"-", "105"}], 
       FractionBox["606046475", "15519504"], 
       FractionBox["50", "11"], 
       RowBox[{"-", 
        FractionBox["75", "253"]}], 
       FractionBox["25", "1518"], 
       RowBox[{"-", 
        FractionBox["1", "2024"]}]},
      {
       FractionBox["1", "2024"], 
       RowBox[{"-", 
        FractionBox["25", "1932"]}], 
       FractionBox["15", "92"], 
       RowBox[{"-", 
        FractionBox["25", "19"]}], 
       FractionBox["275", "36"], 
       RowBox[{"-", 
        FractionBox["1155", "34"]}], 
       FractionBox["1925", "16"], 
       RowBox[{"-", 
        FractionBox["1045", "3"]}], 
       FractionBox["47025", "56"], 
       RowBox[{"-", 
        FractionBox["88825", "52"]}], 
       FractionBox["17765", "6"], 
       RowBox[{"-", 
        FractionBox["48450", "11"]}], 
       FractionBox["11305", "2"], 
       RowBox[{"-", 
        FractionBox["56525", "9"]}], 
       FractionBox["24225", "4"], 
       RowBox[{"-", 
        FractionBox["35530", "7"]}], 
       FractionBox["88825", "24"], 
       RowBox[{"-", 
        FractionBox["9405", "4"]}], 
       FractionBox["5225", "4"], 
       RowBox[{"-", 
        FractionBox["1925", "3"]}], 
       FractionBox["1155", "4"], 
       RowBox[{"-", 
        FractionBox["275", "2"]}], 
       FractionBox["720679175", "15519504"], 
       FractionBox["75", "23"], 
       RowBox[{"-", 
        FractionBox["25", "184"]}], 
       FractionBox["1", "276"]},
      {
       RowBox[{"-", 
        FractionBox["1", "276"]}], 
       FractionBox["25", "264"], 
       RowBox[{"-", 
        FractionBox["25", "21"]}], 
       FractionBox["115", "12"], 
       RowBox[{"-", 
        FractionBox["6325", "114"]}], 
       FractionBox["8855", "36"], 
       RowBox[{"-", 
        FractionBox["44275", "51"]}], 
       FractionBox["120175", "48"], 
       RowBox[{"-", 
        FractionBox["24035", "4"]}], 
       FractionBox["2042975", "168"], 
       RowBox[{"-", 
        FractionBox["817190", "39"]}], 
       FractionBox["185725", "6"], 
       RowBox[{"-", 
        FractionBox["1300075", "33"]}], 
       FractionBox["260015", "6"], 
       RowBox[{"-", 
        FractionBox["371450", "9"]}], 
       FractionBox["408595", "12"], 
       RowBox[{"-", 
        FractionBox["2042975", "84"]}], 
       FractionBox["120175", "8"], 
       RowBox[{"-", 
        FractionBox["24035", "3"]}], 
       FractionBox["44275", "12"], 
       RowBox[{"-", 
        FractionBox["8855", "6"]}], 
       FractionBox["6325", "12"], 
       RowBox[{"-", 
        FractionBox["575", "3"]}], 
       FractionBox["6646060075", "118982864"], 
       FractionBox["25", "12"], 
       RowBox[{"-", 
        FractionBox["1", "24"]}]},
      {
       FractionBox["1", "24"], 
       RowBox[{"-", 
        FractionBox["25", "23"]}], 
       FractionBox["150", "11"], 
       RowBox[{"-", 
        FractionBox["2300", "21"]}], 
       FractionBox["1265", "2"], 
       RowBox[{"-", 
        FractionBox["53130", "19"]}], 
       FractionBox["88550", "9"], 
       RowBox[{"-", 
        FractionBox["480700", "17"]}], 
       FractionBox["1081575", "16"], 
       RowBox[{"-", 
        FractionBox["408595", "3"]}], 
       FractionBox["1634380", "7"], 
       RowBox[{"-", 
        FractionBox["4457400", "13"]}], 
       FractionBox["1300075", "3"], 
       RowBox[{"-", 
        FractionBox["5200300", "11"]}], "445740", 
       RowBox[{"-", 
        FractionBox["3268760", "9"]}], 
       FractionBox["2042975", "8"], 
       RowBox[{"-", 
        FractionBox["1081575", "7"]}], 
       FractionBox["240350", "3"], 
       RowBox[{"-", "35420"}], 
       FractionBox["26565", "2"], 
       RowBox[{"-", 
        FractionBox["12650", "3"]}], "1150", 
       RowBox[{"-", "300"}], 
       FractionBox["24771859075", "356948592"], "1"},
      {
       RowBox[{"-", "1"}], 
       FractionBox["625", "24"], 
       RowBox[{"-", 
        FractionBox["7500", "23"]}], 
       FractionBox["28750", "11"], 
       RowBox[{"-", 
        FractionBox["316250", "21"]}], 
       FractionBox["132825", "2"], 
       RowBox[{"-", 
        FractionBox["4427500", "19"]}], 
       FractionBox["6008750", "9"], 
       RowBox[{"-", 
        FractionBox["27039375", "17"]}], 
       FractionBox["51074375", "16"], 
       RowBox[{"-", 
        FractionBox["16343800", "3"]}], 
       FractionBox["55717500", "7"], 
       RowBox[{"-", 
        FractionBox["130007500", "13"]}], 
       FractionBox["32501875", "3"], 
       RowBox[{"-", 
        FractionBox["111435000", "11"]}], "8171900", 
       RowBox[{"-", 
        FractionBox["51074375", "9"]}], 
       FractionBox["27039375", "8"], 
       RowBox[{"-", 
        FractionBox["12017500", "7"]}], 
       FractionBox["2213750", "3"], 
       RowBox[{"-", "265650"}], 
       FractionBox["158125", "2"], 
       RowBox[{"-", 
        FractionBox["57500", "3"]}], "3750", 
       RowBox[{"-", "625"}], 
       FractionBox["34052522467", "356948592"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.696240564402568*^9, 
   3.6962420961440144`*^9, 3.696242643930164*^9, 3.6962435190148597`*^9, {
   3.6962517499651318`*^9, 3.696251764251073*^9}, 3.696252238835943*^9, 
   3.6962532806290264`*^9, 3.7054188627250557`*^9, 3.7054198513579583`*^9, 
   3.705423230391603*^9, 3.7054233768799286`*^9, 3.7054234528712864`*^9, 
   3.7054245193236685`*^9, 3.7054257192689238`*^9}],

Cell[BoxData[
 RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\\), \\(mn\\)]\\)\"\>", 
  "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.696240564402568*^9, 
   3.6962420961440144`*^9, 3.696242643930164*^9, 3.6962435190148597`*^9, {
   3.6962517499651318`*^9, 3.696251764251073*^9}, 3.696252238835943*^9, 
   3.6962532806290264`*^9, 3.7054188627250557`*^9, 3.7054198513579583`*^9, 
   3.705423230391603*^9, 3.7054233768799286`*^9, 3.7054234528712864`*^9, 
   3.7054245193236685`*^9, 3.7054257193158016`*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
    "We", " ", "have", " ", "introduced", " ", "new", " ", "coordinates", " ",
      "x"}], "=", 
    RowBox[{
     RowBox[{
      StyleBox["1", "Subsection"], 
      StyleBox["-", "Subsection"], 
      RowBox[{
       RowBox[{
        SubscriptBox[
         StyleBox["r", "Subsection"], "0"], "/", "r"}], " ", "and", " ", 
       "z"}]}], "=", 
     FractionBox[
      RowBox[{"1", "+", "u"}], "2"]}]}], ",", 
   RowBox[{"from", " ", "the", " ", "transformation"}], ",", " ", 
   RowBox[{
    RowBox[{
     StyleBox["we", "Subsection"], 
     StyleBox[" ", "Subsection"], 
     StyleBox["have", "Subsection"], 
     StyleBox[" ", "Subsection"], 
     RowBox[{
      SubscriptBox[
       StyleBox["\[Chi]", "Subsection"], "R"], 
      StyleBox["[", "Subsection"], 
      StyleBox["0", "Subsection"], 
      StyleBox["]", "Subsection"]}]}], "=", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       StyleBox["\[Chi]", "Subsection"], "S"], 
      StyleBox["[", "Subsection"], 
      StyleBox["0", "Subsection"], 
      StyleBox["]", "Subsection"]}], "=", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        StyleBox["\[Chi]", "Subsection"], "R"], 
       StyleBox["[", "Subsection"], 
       StyleBox["1", "Subsection"], 
       StyleBox["]", "Subsection"]}], "=", 
      RowBox[{
       RowBox[{
        SubscriptBox[
         StyleBox["\[Chi]", "Subsection"], "S"], 
        StyleBox["[", "Subsection"], 
        StyleBox["1", "Subsection"], 
        StyleBox["]", "Subsection"]}], "=", "0"}]}]}]}]}], 
  "Subsection"]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, {3.69620071241726*^9, 
   3.6962009008779416`*^9}, 3.696202937801279*^9, 3.6962434922787666`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{
  "\[Kappa]", ",", "F", ",", "r0", ",", "ri", ",", "aa", ",", "bb", ",", "mj",
    ",", "\[Omega]", ",", "Alm", ",", "V", ",", "\[Sigma]0", ",", "\[Sigma]i",
    ",", "\[Sigma]", ",", "\[CapitalDelta]", ",", "rc", ",", "\[Eta]c", ",", 
   "\[Eta]0", ",", "\[CapitalLambda]", ",", "V0", ",", "Vb", ",", "Frp", ",", 
   "Fb", ",", "x", ",", "r", ",", "Fp"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"$Assumptions", "=", 
  RowBox[{
   RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"x", "\[LessEqual]", "1"}], "&&", 
   RowBox[{"z", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"z", "\[LessEqual]", "1"}], "&&", 
   RowBox[{"aa", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"aa", "\[LessEqual]", 
    FractionBox["1", "2"]}], "&&", 
   RowBox[{"mj", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"r0", ">", "0"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ri", "=", 
   RowBox[{"\[Kappa]", "*", "r0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "bb"}], "+", "r0", "+", "ri"}], ")"}]}]}], ";", 
  RowBox[{"aa", "=", 
   SqrtBox[
    RowBox[{"r0", " ", "ri"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ur", "[", "r_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "6"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["r0", "4"], " ", 
        SuperscriptBox["\[Kappa]", "2"]}], "-", 
       RowBox[{"12", " ", "r", " ", 
        SuperscriptBox["r0", "3"], " ", "\[Kappa]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Kappa]"}], ")"}]}], "-", 
       RowBox[{"4", " ", "Alm", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "r0"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", 
          RowBox[{"r0", " ", "\[Kappa]"}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["\[Omega]", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "5"], " ", "\[Omega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "ss"}], "+", 
          RowBox[{"2", " ", "bb", " ", "\[Omega]"}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["ss", "2"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["bb", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["r0", "2"], " ", "\[Kappa]"}]}], ")"}], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "ss", " ", 
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", "+", 
             RowBox[{"3", " ", "r0", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Kappa]"}], ")"}], " ", "\[Omega]"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "3"], " ", "r0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["ss", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Kappa]"}], ")"}]}], "-", 
          RowBox[{"2", " ", "mj", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "bb"}], "+", "r0"}], ")"}], " ", 
           SqrtBox["\[Kappa]"], " ", "\[Omega]"}], "-", 
          RowBox[{"2", " ", "mj", " ", "r0", " ", 
           SuperscriptBox["\[Kappa]", 
            RowBox[{"3", "/", "2"}]], " ", "\[Omega]"}], "+", 
          RowBox[{
           SuperscriptBox["r0", "2"], " ", 
           SuperscriptBox["\[Kappa]", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{"\[Kappa]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "bb", " ", "r0", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["r0", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "ss", " ", 
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", "+", 
             RowBox[{"2", " ", "mj", " ", 
              SqrtBox["\[Kappa]"]}], "-", 
             RowBox[{"2", " ", "bb", " ", "\[Omega]"}], "+", 
             RowBox[{"\[Kappa]", " ", 
              RowBox[{"(", 
               RowBox[{"\[ImaginaryI]", "-", 
                RowBox[{"2", " ", "bb", " ", "\[Omega]"}], "+", 
                RowBox[{"2", " ", "r0", " ", "\[Omega]"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["r0", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["ss", "2"]}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Kappa]"}], ")"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", 
                SuperscriptBox["mj", "2"]}], ")"}], " ", "\[Kappa]"}], "+", 
             SuperscriptBox["\[Kappa]", "2"]}], ")"}]}], "-", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "ss", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"mj", " ", 
              SqrtBox["\[Kappa]"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Kappa]"}], ")"}]}], "-", 
             RowBox[{"\[Kappa]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], "+", 
                RowBox[{"4", " ", "bb", " ", "\[Omega]"}], "+", 
                RowBox[{"r0", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Kappa]"}], ")"}], " ", "\[Omega]"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Uy", "[", "y_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "aa", " ", "mj", " ", "r0", " ", "ss", " ", 
       "y", " ", 
       SqrtBox["\[Kappa]"]}], "+", 
      RowBox[{
       SuperscriptBox["r0", "2"], " ", "\[Kappa]", " ", 
       RowBox[{"(", 
        RowBox[{"Alm", "-", 
         SuperscriptBox["mj", "2"], "-", "ss", "-", 
         RowBox[{"2", " ", "aa", " ", "ss", " ", "y", " ", "\[Omega]"}], "+", 
         RowBox[{
          SuperscriptBox["aa", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["aa", "2"], " ", 
       SuperscriptBox["y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"Alm", "+", 
         SuperscriptBox["ss", "2"], "+", 
         RowBox[{
          SuperscriptBox["aa", "2"], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{"ss", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "aa", " ", "y", " ", "\[Omega]"}]}], ")"}]}]}], 
        ")"}]}]}], 
     RowBox[{
      SuperscriptBox["r0", "2"], " ", "\[Kappa]"}]], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<Ur\>\"", "\[Rule]", 
  RowBox[{"Ur", "[", "r", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<Uy\>\"", "\[Rule]", 
  RowBox[{"Uy", "[", "y", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]r", "[", "r_", "]"}], "=", 
   RowBox[{
    SuperscriptBox["aa", "2"], "+", 
    RowBox[{"r", "*", 
     RowBox[{"(", 
      RowBox[{"r", "+", 
       RowBox[{"2", "*", "bb"}]}], ")"}]}], "-", 
    RowBox[{"2", "*", "M", "*", "r"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RRa", "[", "x_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "r", " ", "\[Omega]"}]], " ", 
      SuperscriptBox["r", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mj", " ", 
             SqrtBox["\[Kappa]"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "bb"}], "+", 
               RowBox[{"r0", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[Kappa]", "-", 
                  SuperscriptBox["\[Kappa]", "2"]}], ")"}]}]}], ")"}], " ", 
             "\[Omega]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Kappa]"}]], "+", 
        FractionBox["ss", "2"]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "r0"}], ")"}], 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "mj"}], " ", 
             SqrtBox["\[Kappa]"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "bb"}], "+", "r0", "+", 
               RowBox[{"r0", " ", "\[Kappa]"}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Kappa]"}]], "-", 
        FractionBox["ss", "2"]}]], "*", 
      FractionBox[
       RowBox[{"\[CapitalPsi]0", "[", "x", "]"}], 
       RowBox[{"x", "*", 
        RowBox[{"(", 
         RowBox[{"x", "-", "1"}], ")"}]}]]}], "/.", 
     RowBox[{"r", "\[Rule]", 
      FractionBox["r0", 
       RowBox[{"1", "-", "x"}]]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SSa", "[", "z_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"aa", "*", "\[Omega]", "*", "y"}], "]"}], "*", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}], 
       FractionBox[
        RowBox[{"Abs", "[", 
         RowBox[{"mj", "-", "ss"}], "]"}], "2"]], "*", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], 
       FractionBox[
        RowBox[{"Abs", "[", 
         RowBox[{"mj", "+", "ss"}], "]"}], "2"]], "*", 
      FractionBox[
       RowBox[{"\[CapitalPhi]0", "[", "z", "]"}], 
       RowBox[{"z", "*", 
        RowBox[{"(", 
         RowBox[{"z", "-", "1"}], ")"}]}]]}], "/.", 
     RowBox[{"y", "\[Rule]", 
      RowBox[{
       RowBox[{"2", "*", "z"}], "-", "1"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqR0", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], 
           SuperscriptBox["r", "2"]], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], 
              SuperscriptBox["r", "2"]], 
             RowBox[{
              RowBox[{"RR0", "'"}], "[", "r", "]"}]}], ",", "r"}], "]"}]}], 
         "+", 
         RowBox[{
          RowBox[{"Ur", "[", "r", "]"}], "*", 
          RowBox[{"RR0", "[", "r", "]"}]}]}], "]"}], "/.", 
       RowBox[{"RR0", "\[Rule]", " ", 
        RowBox[{"Function", "[", 
         RowBox[{"r", ",", " ", 
          RowBox[{"RRb", "[", 
           RowBox[{"1", "-", 
            FractionBox["r0", "r"]}], "]"}]}], "]"}]}]}], "/.", 
      RowBox[{"r", "\[Rule]", 
       FractionBox["r0", 
        RowBox[{"1", "-", "x"}]]}]}], "]"}], "/.", 
    RowBox[{"RRb", "\[Rule]", "RRa"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqS0", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["y", "2"]}], ")"}], "*", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["y", "2"]}], ")"}], "*", 
            RowBox[{
             RowBox[{"SS0", "'"}], "[", "y", "]"}]}], ",", "y"}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"Uy", "[", "y", "]"}], "*", 
         RowBox[{"SS0", "[", "y", "]"}]}]}], "/.", 
       RowBox[{"SS0", "\[Rule]", " ", 
        RowBox[{"Function", "[", 
         RowBox[{"y", ",", " ", 
          RowBox[{"SSb", "[", 
           FractionBox[
            RowBox[{"1", "+", "y"}], "2"], "]"}]}], "]"}]}]}], "/.", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{
        RowBox[{"2", "*", "z"}], "-", "1"}]}]}], "]"}], "/.", 
    RowBox[{"SSb", "\[Rule]", "SSa"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqR1", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     FractionBox["EqR0", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"EqR0", ",", 
        RowBox[{
         RowBox[{"\[CapitalPsi]0", "''"}], "[", "x", "]"}]}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalPsi]0", "''"}], "[", "x", "]"}], ",", 
       RowBox[{
        RowBox[{"\[CapitalPsi]0", "'"}], "[", "x", "]"}], ",", 
       RowBox[{"\[CapitalPsi]0", "[", "x", "]"}]}], "}"}], ",", "Simplify"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqS1", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     FractionBox["EqS0", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"EqS0", ",", 
        RowBox[{
         RowBox[{"\[CapitalPhi]0", "''"}], "[", "z", "]"}]}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalPhi]0", "''"}], "[", "z", "]"}], ",", 
       RowBox[{
        RowBox[{"\[CapitalPhi]0", "'"}], "[", "z", "]"}], ",", 
       RowBox[{"\[CapitalPhi]0", "[", "z", "]"}]}], "}"}], ",", "Simplify"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DairuR", "[", "mm_", "]"}], ":=", 
  RowBox[{
   RowBox[{"EqR1", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[CapitalPsi]0", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
       RowBox[{"Xishu", "[", 
        RowBox[{"mm", ",", "2"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[CapitalPsi]0", "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
       RowBox[{"Xishu", "[", 
        RowBox[{"mm", ",", "1"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[CapitalPsi]0", "[", "x", "]"}], "\[Rule]", 
       RowBox[{"Xishu0", "[", "mm", "]"}]}]}], "}"}]}], "/.", 
   RowBox[{"x", "\[Rule]", 
    RowBox[{"xzuo", "[", 
     RowBox[{"[", "mm", "]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DairuS", "[", "mm_", "]"}], ":=", 
  RowBox[{
   RowBox[{"EqS1", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[CapitalPhi]0", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "z", "]"}], "\[Rule]", 
       RowBox[{"Xishu", "[", 
        RowBox[{"mm", ",", "2"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[CapitalPhi]0", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}], "\[Rule]", 
       RowBox[{"Xishu", "[", 
        RowBox[{"mm", ",", "1"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[CapitalPhi]0", "[", "z", "]"}], "\[Rule]", 
       RowBox[{"Xishu0", "[", "mm", "]"}]}]}], "}"}]}], "/.", 
   RowBox[{"z", "\[Rule]", 
    RowBox[{"xzuo", "[", 
     RowBox[{"[", "mm", "]"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.696240812763459*^9, 3.6962408162167435`*^9}, {
   3.696240978501005*^9, 3.6962409796637325`*^9}, {3.696241143835997*^9, 
   3.696241148320583*^9}, {3.696241249835049*^9, 3.696241295944601*^9}, {
   3.6962413478989058`*^9, 3.696241353210471*^9}, 3.696243965550522*^9, {
   3.6962517828348904`*^9, 3.6962517850771527`*^9}, {3.6962562840213013`*^9, 
   3.6962562933032827`*^9}, 3.705414389823573*^9, {3.7054144218861003`*^9, 
   3.705414434611967*^9}, {3.70541907064154*^9, 3.705419072334857*^9}, {
   3.705419777824126*^9, 3.7054198226067743`*^9}, {3.7054233258035765`*^9, 
   3.705423366647366*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{"x", "\[LessEqual]", "1"}], "&&", 
  RowBox[{"z", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{"z", "\[LessEqual]", "1"}], "&&", 
  RowBox[{"aa", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{"aa", "\[LessEqual]", 
   FractionBox["1", "2"]}], "&&", 
  RowBox[{"mj", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{"r0", ">", "0"}]}]], "Output",
 CellChangeTimes->{3.6962413153462152`*^9, 3.69624209727248*^9, 
  3.6962426442583027`*^9, 3.6962517701888494`*^9, 3.69625223989849*^9, 
  3.696253281471388*^9, 3.6962563099827337`*^9, 3.7054188637379417`*^9, 
  3.7054198556675906`*^9, 3.7054232344760423`*^9, 3.705423382662995*^9, 
  3.705423453400128*^9, 3.7054245239571466`*^9, 3.7054257197064447`*^9}],

Cell[BoxData[
 RowBox[{"\<\"Ur\"\>", "\[Rule]", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["r", "6"]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["r0", "4"], " ", 
      SuperscriptBox["\[Kappa]", "2"]}], "-", 
     RowBox[{"3", " ", "r", " ", 
      SuperscriptBox["r0", "3"], " ", "\[Kappa]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Kappa]"}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox["\[Omega]", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "5"], " ", "\[Omega]", " ", 
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", 
        RowBox[{"bb", " ", "\[Omega]"}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "Alm", "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "r0", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Kappa]"}], ")"}], " ", "\[Omega]"}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["bb", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["r0", "2"], " ", "\[Kappa]", " ", 
         SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "3"], " ", "r0", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Kappa]", "+", 
        RowBox[{"Alm", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Kappa]"}], ")"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "bb", " ", "\[Omega]"}], "-", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "bb", " ", "\[Kappa]", " ", 
         "\[Omega]"}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "r0", " ", "\[Kappa]", " ", 
         "\[Omega]"}], "+", 
        RowBox[{"4", " ", "bb", " ", "r0", " ", "\[Kappa]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["r0", "2"], " ", "\[Kappa]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["r0", "2"], " ", 
         SuperscriptBox["\[Kappa]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"2", " ", "mj", " ", 
         SqrtBox["\[Kappa]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"2", " ", "bb", " ", "\[Omega]"}], "+", 
           RowBox[{"r0", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Kappa]"}], ")"}], " ", "\[Omega]"}]}], 
          ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["r0", "2"], " ", 
      SqrtBox["\[Kappa]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["mj", "2"], " ", 
         SqrtBox["\[Kappa]"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "mj", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Kappa]"}], ")"}]}], "+", 
        RowBox[{
         SqrtBox["\[Kappa]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "Alm"}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"4", " ", "bb", " ", "\[Omega]"}], "+", 
              RowBox[{"r0", " ", "\[Omega]"}], "+", 
              RowBox[{"r0", " ", "\[Kappa]", " ", "\[Omega]"}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.6962413153462152`*^9, 3.69624209727248*^9, 
  3.6962426442583027`*^9, 3.6962517701888494`*^9, 3.69625223989849*^9, 
  3.696253281471388*^9, 3.6962563099827337`*^9, 3.7054188637379417`*^9, 
  3.7054198556675906`*^9, 3.7054232344760423`*^9, 3.705423382662995*^9, 
  3.705423453400128*^9, 3.7054245239571466`*^9, 3.705425720472105*^9}],

Cell[BoxData[
 RowBox[{"\<\"Uy\"\>", "\[Rule]", 
  RowBox[{
   RowBox[{"-", "2"}], "+", "Alm", "-", 
   SuperscriptBox["mj", "2"], "-", 
   RowBox[{"4", " ", "mj", " ", "y"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["y", "2"]}], "-", 
   RowBox[{"Alm", " ", 
    SuperscriptBox["y", "2"]}], "-", 
   RowBox[{"4", " ", "r0", " ", "y", " ", 
    SqrtBox["\[Kappa]"], " ", "\[Omega]"}], "+", 
   RowBox[{"4", " ", "r0", " ", 
    SuperscriptBox["y", "3"], " ", 
    SqrtBox["\[Kappa]"], " ", "\[Omega]"}], "+", 
   RowBox[{
    SuperscriptBox["r0", "2"], " ", 
    SuperscriptBox["y", "2"], " ", "\[Kappa]", " ", 
    SuperscriptBox["\[Omega]", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["r0", "2"], " ", 
    SuperscriptBox["y", "4"], " ", "\[Kappa]", " ", 
    SuperscriptBox["\[Omega]", "2"]}]}]}]], "Output",
 CellChangeTimes->{3.6962413153462152`*^9, 3.69624209727248*^9, 
  3.6962426442583027`*^9, 3.6962517701888494`*^9, 3.69625223989849*^9, 
  3.696253281471388*^9, 3.6962563099827337`*^9, 3.7054188637379417`*^9, 
  3.7054198556675906`*^9, 3.7054232344760423`*^9, 3.705423382662995*^9, 
  3.705423453400128*^9, 3.7054245239571466`*^9, 3.705425720487729*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"Let", "'"}], "s", " ", "calculate", " ", "the", " ", 
    RowBox[{"det", "[", 
     SubscriptBox["\[ScriptCapitalM]", "R"], "]"}], " ", "and", " ", 
    RowBox[{"det", "[", 
     SubscriptBox["\[ScriptCapitalM]", "S"], "]"}]}], "Subsection"], ",", " ", 
  RowBox[{"where", " ", 
   SubscriptBox[
    StyleBox["A", "Subsection"], "lm"], " ", "means", " ", "the", " ", 
   "parameters", " ", "of", " ", "angular", " ", "momentum", " ", 
   "\[Lambda]"}]}]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, {3.6962028016779594`*^9, 
   3.6962028431238194`*^9}, {3.6962409202591453`*^9, 3.696240960348607*^9}, 
   3.696264796730141*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Kappa]", "=", 
   FractionBox["0", "4"]}], ";", 
  RowBox[{"mj", "=", "0"}], ";", 
  RowBox[{"bb", "=", "0"}], ";", 
  RowBox[{"r0", "=", "1"}], ";", 
  RowBox[{"ss", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<\!\(\*SubscriptBox[\(r\), \(h\)]\)\>\"", "\[Rule]", "r0"}], 
   ",", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(r\), \(i\)]\)/\!\(\*SubscriptBox[\(r\), \(0\)]\)\
\>\"", "\[Rule]", "\[Kappa]"}], ",", 
   RowBox[{"\"\<m\>\"", "\[Rule]", "mj"}], ",", 
   RowBox[{"\"\<b\>\"", "\[Rule]", "bb"}], ",", 
   RowBox[{"\"\<s\>\"", "\[Rule]", "ss"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JuzhenR", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"mm", "\[Equal]", "1"}], " ", "||", " ", 
        RowBox[{"mm", "\[Equal]", 
         RowBox[{"Length", "[", "xzuo", "]"}]}]}], ",", 
       RowBox[{"Xishu0", "[", "mm", "]"}], ",", 
       RowBox[{"DairuR", "[", "mm", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JuzhenS", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"mm", "\[Equal]", "1"}], " ", "||", " ", 
        RowBox[{"mm", "\[Equal]", 
         RowBox[{"Length", "[", "xzuo", "]"}]}]}], ",", 
       RowBox[{"Xishu0", "[", "mm", "]"}], ",", 
       RowBox[{"DairuS", "[", "mm", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalM]\), \(R\)]\)\>\"", 
  "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"JuzhenR", "[", 
      RowBox[{"[", 
       RowBox[{"ii", ",", "jj"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalM]\), \(S\)]\)\>\"", 
  "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"JuzhenS", "[", 
      RowBox[{"[", 
       RowBox[{"ii", ",", "jj"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PanduanR", "[", 
    RowBox[{"\[Omega]_", ",", "Alm_"}], "]"}], "=", 
   RowBox[{"Det", "[", "JuzhenR", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PanduanS", "[", 
    RowBox[{"\[Omega]_", ",", "Alm_"}], "]"}], "=", 
   RowBox[{"Det", "[", "JuzhenS", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6962406968089085`*^9, 3.696240728265336*^9}, {
   3.69624078633599*^9, 3.696240889789405*^9}, {3.6962411835881205`*^9, 
   3.696241207424627*^9}, {3.696241567054547*^9, 3.6962415704844165`*^9}, 
   3.6962426250260887`*^9, 3.6962517113342295`*^9, {3.696252156081581*^9, 
   3.6962522118388557`*^9}, {3.696253071287403*^9, 3.696253080628068*^9}, 
   3.696253255337931*^9, {3.696253318933365*^9, 3.6962533196015205`*^9}, 
   3.6962538553381233`*^9, 3.6962539621044436`*^9, 3.6962543683027606`*^9, {
   3.696254775859823*^9, 3.6962547784378834`*^9}, {3.7054169950701046`*^9, 
   3.705417006276064*^9}, 3.705419864001607*^9, 3.7054232382418814`*^9, 
   3.7054234562756853`*^9, {3.705423597927133*^9, 3.705423601206951*^9}, {
   3.705424528054455*^9, 3.705424544407677*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(r\\), \\(h\\)]\\)\"\>", "\[Rule]", 
    "1"}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)/\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\)\"\>", "\[Rule]", "0"}],
    ",", 
   RowBox[{"\<\"m\"\>", "\[Rule]", "0"}], ",", 
   RowBox[{"\<\"b\"\>", "\[Rule]", "0"}], ",", 
   RowBox[{"\<\"s\"\>", "\[Rule]", "2"}]}], "}"}]], "Output",
 CellChangeTimes->{3.696241356788766*^9, 3.696241576094056*^9, 
  3.69624212808924*^9, 3.696242675092472*^9, 3.696251867063698*^9, 
  3.6962522891435614`*^9, 3.696253072171686*^9, 3.6962533417275767`*^9, 
  3.6962538570348682`*^9, 3.696253968680908*^9, 3.6962543685123873`*^9, 
  3.6962547796977835`*^9, 3.705419910023139*^9, 3.7054232779866686`*^9, 
  3.7054234241109495`*^9, 3.705423480852395*^9, 3.7054236017694798`*^9, 
  3.705424566090603*^9, 3.705425748496974*^9}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   PanelBox[GridBox[{
      {
       StyleBox[
        StyleBox[
         DynamicBox[ToBoxes[
           FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
           StandardForm],
          ImageSizeCache->{338., {3., 10.}}],
         StripOnInput->False,
         DynamicUpdating->True], "Panel",
        StripOnInput->False,
        Background->None]},
      {
       ItemBox[
        TagBox[
         RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalM]\\), \\(R\\)]\
\\)\"\>", "\[Rule]", 
          TagBox[
           RowBox[{"(", "\[NoBreak]", 
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
            "\[NoBreak]", ")"}],
           Function[BoxForm`e$, 
            MatrixForm[BoxForm`e$]]]}],
         Short[#, 5]& ],
        Background->GrayLevel[1],
        BaseStyle->{Deployed -> False},
        Frame->True,
        FrameStyle->GrayLevel[0, 0.2],
        StripOnInput->False]},
      {
       RowBox[{
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
             StandardForm],
            ImageSizeCache->{60., {1., 10.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 87, 24283799206148872774, 5/2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
             StandardForm],
            ImageSizeCache->{67., {1., 10.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 87, 24283799206148872774, 5 2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
             StandardForm],
            ImageSizeCache->{98., {3., 10.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 87, 24283799206148872774, Infinity],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
             StandardForm],
            ImageSizeCache->{85., {1., 10.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>FrontEndExecute[{
            FrontEnd`SetOptions[
            FrontEnd`$FrontEnd, 
             FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
            FrontEnd`FrontEndToken["PreferencesDialog"]}],
         Evaluator->None,
         Method->"Preemptive"]}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[1.2]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    DefaultBaseStyle->{},
    FrameMargins->5],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[87]]], "Output",
 CellChangeTimes->{3.696241356788766*^9, 3.696241576094056*^9, 
  3.69624212808924*^9, 3.696242675092472*^9, 3.696251867063698*^9, 
  3.6962522891435614`*^9, 3.696253072171686*^9, 3.6962533417275767`*^9, 
  3.6962538570348682`*^9, 3.696253968680908*^9, 3.6962543685123873`*^9, 
  3.6962547796977835`*^9, 3.705419910023139*^9, 3.7054232779866686`*^9, 
  3.7054234241109495`*^9, 3.705423480852395*^9, 3.7054236017694798`*^9, 
  3.705424566090603*^9, 3.705425748934494*^9}],

Cell[BoxData[
 RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalM]\\), \\(S\\)]\\)\"\>",
   "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {
       FractionBox["1225817800", "7436429"], 
       RowBox[{
        FractionBox["393879962976625", "258120390528"], "+", 
        FractionBox[
         RowBox[{"390625", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1102", "625"]}], "+", 
            RowBox[{
             FractionBox["1", "625"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "25"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}], "1152"]}], 
       RowBox[{"-", 
        FractionBox["144652470000", "7436429"]}], 
       FractionBox["33404281250", "323323"], 
       RowBox[{"-", 
        FractionBox["109508380000", "264537"]}], 
       FractionBox["22831229625", "16796"], 
       RowBox[{"-", 
        FractionBox["15592641200", "4199"]}], 
       FractionBox["118803916250", "13923"], 
       RowBox[{"-", 
        FractionBox["180197775000", "10829"]}], 
       FractionBox["80751866875", "2912"], 
       RowBox[{"-", 
        FractionBox["292565828000", "7371"]}], 
       FractionBox["49008852300", "1001"], 
       RowBox[{"-", 
        FractionBox["82019440000", "1573"]}], 
       FractionBox["123451684375", "2574"], 
       RowBox[{"-", 
        FractionBox["38095140000", "1001"]}], 
       FractionBox["16548753500", "637"], 
       RowBox[{"-", 
        FractionBox["12438123800", "819"]}], 
       FractionBox["1495363516875", "198016"], 
       RowBox[{"-", 
        FractionBox["4894850000", "1547"]}], 
       FractionBox["375002821250", "340119"], 
       RowBox[{"-", 
        FractionBox["1317516000", "4199"]}], 
       FractionBox["8354052775", "117572"], 
       RowBox[{"-", 
        FractionBox["250887170000", "20369349"]}], 
       FractionBox["125564306250", "81800719"], 
       RowBox[{"-", 
        FractionBox["39595000", "323323"]}], 
       FractionBox["10062045475", "2141691552"]},
      {
       RowBox[{"-", 
        FractionBox["7454367575", "1427794368"]}], 
       FractionBox["74513778125", "237965728"], 
       RowBox[{
        FractionBox["47776850047541375", "68272843294656"], "+", 
        FractionBox[
         RowBox[{"390625", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["958", "625"]}], "+", 
            RowBox[{
             FractionBox["2", "25"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["4", "625"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}], "4232"]}], 
       RowBox[{"-", 
        FractionBox["74812754375", "7759752"]}], 
       FractionBox["37331633125", "940576"], 
       RowBox[{"-", 
        FractionBox["74633368625", "604656"]}], 
       FractionBox["130585971875", "403104"], 
       RowBox[{"-", 
        FractionBox["8953612425", "12376"]}], 
       FractionBox["410348988125", "297024"], 
       RowBox[{"-", 
        FractionBox["138553574375", "61152"]}], 
       FractionBox["9325433875", "2912"], 
       RowBox[{"-", 
        FractionBox["1268229109375", "324324"]}], 
       FractionBox["28348123075", "6864"], 
       RowBox[{"-", 
        FractionBox["47472218125", "12584"]}], 
       FractionBox["428940060625", "144144"], 
       RowBox[{"-", 
        FractionBox["2207026375", "1092"]}], 
       FractionBox["47955103125", "40768"], 
       RowBox[{"-", 
        FractionBox["86531655025", "148512"]}], 
       FractionBox["72264638125", "297024"], 
       RowBox[{"-", 
        FractionBox["2839268125", "33592"]}], 
       FractionBox["261082250875", "10883808"], 
       RowBox[{"-", 
        FractionBox["7645428125", "1410864"]}], 
       FractionBox["9697255325", "10346336"], 
       RowBox[{"-", 
        FractionBox["436907663125", "3747960216"]}], 
       FractionBox["145796849375", "15705738048"], 
       RowBox[{"-", 
        FractionBox["1945917525", "5473211744"]}]},
      {
       FractionBox["794161675", "2141691552"], 
       RowBox[{"-", 
        FractionBox["7156885625", "475931456"]}], 
       FractionBox["26320501875", "59491432"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["195736214875", "6792641856"]}], "+", 
        FractionBox[
         RowBox[{"390625", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["818", "625"]}], "+", 
            RowBox[{
             FractionBox["3", "25"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["9", "625"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}], "8712"]}], 
       RowBox[{"-", 
        FractionBox["2307040625", "470288"]}], 
       FractionBox["2354193375", "134368"], 
       RowBox[{"-", 
        FractionBox["13387581875", "302328"]}], 
       FractionBox["4731963125", "49504"], 
       RowBox[{"-", 
        FractionBox["8808524325", "49504"]}], 
       FractionBox["15004196875", "52416"], 
       RowBox[{"-", 
        FractionBox["1015676125", "2548"]}], 
       FractionBox["15408350625", "32032"], 
       RowBox[{"-", 
        FractionBox["46629205625", "92664"]}], 
       FractionBox["1043389525", "2288"], 
       RowBox[{"-", 
        FractionBox["15739021875", "44044"]}], 
       FractionBox["3162500875", "13104"], 
       RowBox[{"-", 
        FractionBox["407043125", "2912"]}], 
       FractionBox["47783930625", "693056"], 
       RowBox[{"-", 
        FractionBox["3194833175", "111384"]}], 
       FractionBox["2669096875", "268736"], 
       RowBox[{"-", 
        FractionBox["188826375", "67184"]}], 
       FractionBox["48245820625", "76186656"], 
       RowBox[{"-", 
        FractionBox["14875625", "136136"]}], 
       FractionBox["3227165475", "237965728"], 
       RowBox[{"-", 
        FractionBox["16158921875", "14991840864"]}], 
       FractionBox["215732225", "5235246016"]},
      {
       RowBox[{"-", 
        FractionBox["663782725", "15705738048"]}], 
       FractionBox["17402875625", "11779303536"], 
       RowBox[{"-", 
        FractionBox["826934375", "28452424"]}], 
       FractionBox["23869335625", "42678636"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["193728939875", "345080736"]}], "+", 
        FractionBox[
         RowBox[{"390625", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["682", "625"]}], "+", 
            RowBox[{
             FractionBox["4", "25"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["16", "625"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}], "14112"]}], 
       RowBox[{"-", 
        FractionBox["893991125", "369512"]}], 
       FractionBox["9319800625", "1108536"], 
       RowBox[{"-", 
        FractionBox["3645471875", "204204"]}], 
       FractionBox["35234169375", "1089088"], 
       RowBox[{"-", 
        FractionBox["2445941525", "48048"]}], 
       FractionBox["2510606125", "36036"], 
       RowBox[{"-", 
        FractionBox["12783975625", "154154"]}], 
       FractionBox["12957184375", "151008"], 
       RowBox[{"-", 
        FractionBox["39275706875", "509652"]}], 
       FractionBox["2639935325", "44044"], 
       RowBox[{"-", 
        FractionBox["241597375", "6006"]}], 
       FractionBox["1484593125", "64064"], 
       RowBox[{"-", 
        FractionBox["3097734375", "272272"]}], 
       FractionBox["13476810625", "2858856"], 
       RowBox[{"-", 
        FractionBox["2704599925", "1662804"]}], 
       FractionBox["339085375", "739024"], 
       RowBox[{"-", 
        FractionBox["47055625", "456456"]}], 
       FractionBox["40892321875", "2304646344"], 
       RowBox[{"-", 
        FractionBox["718901875", "327202876"]}], 
       FractionBox["2736932225", "15705738048"], 
       RowBox[{"-", 
        FractionBox["7946525", "1195001808"]}]},
      {
       FractionBox["558471805", "82455124752"], 
       RowBox[{"-", 
        FractionBox["72233898125", "329820499008"]}], 
       FractionBox["76275435625", "20613781188"], 
       RowBox[{"-", 
        FractionBox["84358510625", "1792502712"]}], 
       FractionBox["108607735625", "162954792"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2803523510075", "2933186256"]}], "+", 
        RowBox[{
         FractionBox["625", "32"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["22", "25"]}], "+", 
           RowBox[{
            FractionBox["1", "25"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"2", " ", "Alm"}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{"-", 
        FractionBox["11610835625", "11639628"]}], 
       FractionBox["35860060625", "8576568"], 
       RowBox[{"-", 
        FractionBox["14647711875", "1905904"]}], 
       FractionBox["47984673125", "4036032"], 
       RowBox[{"-", 
        FractionBox["2016383825", "126126"]}], 
       FractionBox["52026210625", "2774772"], 
       RowBox[{"-", 
        FractionBox["53180935625", "2774772"]}], 
       FractionBox["54046979375", "3171168"], 
       RowBox[{"-", 
        FractionBox["164161706875", "12486474"]}], 
       FractionBox["2210377625", "252252"], 
       RowBox[{"-", 
        FractionBox["5063666875", "1009008"]}], 
       FractionBox["18689249375", "7623616"], 
       RowBox[{"-", 
        FractionBox["4336818125", "4288284"]}], 
       FractionBox["56645110625", "162954792"], 
       RowBox[{"-", 
        FractionBox["2275042225", "23279256"]}], 
       FractionBox["14269533125", "651819168"], 
       RowBox[{"-", 
        FractionBox["3368025625", "896251356"]}], 
       FractionBox["172244781875", "371048061384"], 
       RowBox[{"-", 
        FractionBox["3029301875", "82455124752"]}], 
       FractionBox["461474905", "329820499008"]},
      {
       RowBox[{"-", 
        FractionBox["156150625", "109940166336"]}], 
       FractionBox["2406923975", "54970083168"], 
       RowBox[{"-", 
        FractionBox["544330625", "796667872"]}], 
       FractionBox["13327911875", "1792502712"], 
       RowBox[{"-", 
        FractionBox["14944526875", "217273056"]}], 
       FractionBox["3958874375", "5173168"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["21490559781125", "17147858112"]}], "+", 
        FractionBox[
         RowBox[{"390625", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["422", "625"]}], "+", 
            RowBox[{
             FractionBox["6", "25"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["36", "625"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}], "25992"]}], 
       RowBox[{"-", 
        FractionBox["394991875", "2858856"]}], 
       FractionBox["15734510625", "7623616"], 
       RowBox[{"-", 
        FractionBox["2287150625", "672672"]}], 
       FractionBox["1533951875", "336336"], 
       RowBox[{"-", 
        FractionBox["1630948775", "308308"]}], 
       FractionBox["8478066875", "1585584"], 
       RowBox[{"-", 
        FractionBox["8709011875", "1849848"]}], 
       FractionBox["8882220625", "2466464"], 
       RowBox[{"-", 
        FractionBox["5410163125", "2270268"]}], 
       FractionBox["1824942575", "1345344"], 
       RowBox[{"-", 
        FractionBox["2512606875", "3811808"]}], 
       FractionBox["1031819375", "3811808"], 
       RowBox[{"-", 
        FractionBox["55316875", "596904"]}], 
       FractionBox["1880369375", "72424352"], 
       RowBox[{"-", 
        FractionBox["1889607175", "325909584"]}], 
       FractionBox["4744225625", "4780007232"], 
       RowBox[{"-", 
        FractionBox["560241875", "4580840264"]}], 
       FractionBox["28667430625", "2968384491072"], 
       RowBox[{"-", 
        FractionBox["16668125", "45410068704"]}]},
      {
       FractionBox["61350475", "164910249504"], 
       RowBox[{"-", 
        FractionBox["224318125", "20193091776"]}], 
       FractionBox["46322225", "280459608"], 
       RowBox[{"-", 
        FractionBox["242550625", "146326752"]}], 
       FractionBox["260783125", "19953648"], 
       RowBox[{"-", 
        FractionBox["416147375", "4434144"]}], 
       FractionBox["2846501875", "3325608"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["83062550875", "56137536"]}], "+", 
        FractionBox[
         RowBox[{"390625", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["298", "625"]}], "+", 
            RowBox[{
             FractionBox["7", "25"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["49", "625"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}], "31752"]}], 
       FractionBox["30936875", "77792"], 
       FractionBox["78458125", "82368"], 
       RowBox[{"-", 
        FractionBox["22984625", "15444"]}], 
       FractionBox["133155625", "75504"], 
       RowBox[{"-", 
        FractionBox["201733175", "113256"]}], 
       FractionBox["1059716875", "679536"], 
       RowBox[{"-", 
        FractionBox["1096181875", "924924"]}], 
       FractionBox["32100875", "41184"], 
       RowBox[{"-", 
        FractionBox["54514375", "123552"]}], 
       FractionBox["33194825", "155584"], 
       RowBox[{"-", 
        FractionBox["1388125", "15912"]}], 
       FractionBox["1187344375", "39907296"], 
       RowBox[{"-", 
        FractionBox["18417875", "2217072"]}], 
       FractionBox["1205576875", "651819168"], 
       RowBox[{"-", 
        FractionBox["34653425", "109745064"]}], 
       FractionBox["87089375", "2243676864"], 
       RowBox[{"-", 
        FractionBox["10293125", "3365515296"]}], 
       FractionBox["7027925", "60579275328"]},
      {
       RowBox[{"-", 
        FractionBox["24921275", "212027463648"]}], 
       FractionBox["318353125", "92762015346"], 
       RowBox[{"-", 
        FractionBox["327469375", "6625858239"]}], 
       FractionBox["136092850", "288080793"], 
       RowBox[{"-", 
        FractionBox["179688125", "52378326"]}], 
       FractionBox["78256625", "3741309"], 
       RowBox[{"-", 
        FractionBox["455096875", "3741309"]}], 
       FractionBox["1293076250", "1378377"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1284096483625", "777608832"]}], "+", 
        FractionBox[
         RowBox[{"390625", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["178", "625"]}], "+", 
            RowBox[{
             FractionBox["8", "25"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["64", "625"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}], "36992"]}], 
       FractionBox["119226875", "162162"], 
       FractionBox["28885750", "81081"], 
       RowBox[{"-", 
        FractionBox["544112500", "891891"]}], 
       FractionBox["83967500", "127413"], 
       RowBox[{"-", 
        FractionBox["74831650", "127413"]}], 
       FractionBox["399683750", "891891"], 
       RowBox[{"-", 
        FractionBox["167166500", "567567"]}], 
       FractionBox["431590625", "2594592"], 
       RowBox[{"-", 
        FractionBox["8189375", "102102"]}], 
       FractionBox["45073475", "1378377"], 
       RowBox[{"-", 
        FractionBox["41608750", "3741309"]}], 
       FractionBox["23174875", "7482618"], 
       RowBox[{"-", 
        FractionBox["18015625", "26189163"]}], 
       FractionBox["33758125", "288080793"], 
       RowBox[{"-", 
        FractionBox["95252050", "6625858239"]}], 
       FractionBox["958901875", "848109854592"], 
       RowBox[{"-", 
        FractionBox["9645325", "225279180126"]}]},
      {
       FractionBox["242225", "5579670096"], 
       RowBox[{"-", 
        FractionBox["117559375", "94234428288"]}], 
       FractionBox["120776875", "6871260396"], 
       RowBox[{"-", 
        FractionBox["7356875", "45189144"]}], 
       FractionBox["26214575", "23279256"], 
       RowBox[{"-", 
        FractionBox["28016375", "4434144"]}], 
       FractionBox["155096875", "4988412"], 
       RowBox[{"-", 
        FractionBox["185126875", "1225224"]}], 
       FractionBox["275216875", "272272"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["258492356125", "145297152"]}], "+", 
        FractionBox[
         RowBox[{"390625", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["62", "625"]}], "+", 
            RowBox[{
             FractionBox["9", "25"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["81", "625"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}], "41472"]}], 
       FractionBox["17028625", "18018"], 
       FractionBox["4946875", "132132"], 
       RowBox[{"-", 
        FractionBox["34976875", "169884"]}], 
       FractionBox["49991875", "226512"], 
       RowBox[{"-", 
        FractionBox["11800175", "66066"]}], 
       FractionBox["13001375", "108108"], 
       RowBox[{"-", 
        FractionBox["69296875", "1009008"]}], 
       FractionBox["72514375", "2178176"], 
       RowBox[{"-", 
        FractionBox["25005625", "1837836"]}], 
       FractionBox["810725", "175032"], 
       RowBox[{"-", 
        FractionBox["84125", "65208"]}], 
       FractionBox["80021875", "279351072"], 
       RowBox[{"-", 
        FractionBox["6244375", "128035908"]}], 
       FractionBox["1676875", "280459608"], 
       RowBox[{"-", 
        FractionBox["16604975", "35337910608"]}], 
       FractionBox["3351025", "188468856576"]},
      {
       RowBox[{"-", 
        FractionBox["4435", "245402157"]}], 
       FractionBox["27235625", "53006865912"], 
       RowBox[{"-", 
        FractionBox["37356875", "5235246016"]}], 
       FractionBox["9674375", "149375226"], 
       RowBox[{"-", 
        FractionBox["1686875", "3879876"]}], 
       FractionBox["22625", "9724"], 
       RowBox[{"-", 
        FractionBox["23370625", "2217072"]}], 
       FractionBox["779375", "18018"], 
       RowBox[{"-", 
        FractionBox["12283125", "68068"]}], 
       FractionBox["25761875", "24024"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["33959343575", "18162144"]}], "+", 
        RowBox[{
         FractionBox["625", "72"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "25"], "+", 
           RowBox[{
            FractionBox["2", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"2", " ", "Alm"}]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["4", "25"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}]}], 
       FractionBox["11775625", "11011"], 
       RowBox[{"-", 
        FractionBox["1195625", "9438"]}], 
       RowBox[{"-", 
        FractionBox["81875", "3146"]}], 
       FractionBox["4601875", "88088"], 
       RowBox[{"-", 
        FractionBox["129575", "3003"]}], 
       FractionBox["483125", "18018"], 
       RowBox[{"-", 
        FractionBox["12935625", "952952"]}], 
       FractionBox["18588125", "3267264"], 
       RowBox[{"-", 
        FractionBox["14723125", "7482618"]}], 
       FractionBox["102325", "184756"], 
       RowBox[{"-", 
        FractionBox["480625", "3879876"]}], 
       FractionBox["3619375", "170714544"], 
       RowBox[{"-", 
        FractionBox["426875", "163601438"]}], 
       FractionBox["625", "3039036"], 
       RowBox[{"-", 
        FractionBox["45935", "5889651768"]}]},
      {
       FractionBox["46975", "5889651768"], 
       RowBox[{"-", 
        FractionBox["60425", "267711444"]}], 
       FractionBox["220625", "70864794"], 
       RowBox[{"-", 
        FractionBox["5209375", "186234048"]}], 
       FractionBox["195625", "1058148"], 
       RowBox[{"-", 
        FractionBox["48625", "50388"]}], 
       FractionBox["316775", "75582"], 
       RowBox[{"-", 
        FractionBox["3543125", "222768"]}], 
       FractionBox["2084375", "37128"], 
       RowBox[{"-", 
        FractionBox["169375", "819"]}], 
       FractionBox["917375", "819"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["7861034125", "4077216"]}], "+", 
        FractionBox[
         RowBox[{"390625", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["158", "625"], "+", 
            RowBox[{
             FractionBox["11", "25"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["121", "625"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}], "47432"]}], 
       FractionBox["2920625", "2574"], 
       RowBox[{"-", 
        FractionBox["521875", "2574"]}], 
       FractionBox["139375", "3003"], 
       RowBox[{"-", 
        FractionBox["42125", "6552"]}], 
       RowBox[{"-", 
        FractionBox["16475", "6552"]}], 
       FractionBox["51875", "18564"], 
       RowBox[{"-", 
        FractionBox["296875", "194922"]}], 
       FractionBox["85625", "142272"], 
       RowBox[{"-", 
        FractionBox["249625", "1360476"]}], 
       FractionBox["45775", "1058148"], 
       RowBox[{"-", 
        FractionBox["491875", "64017954"]}], 
       FractionBox["115625", "118982864"], 
       RowBox[{"-", 
        FractionBox["41875", "535422888"]}], 
       FractionBox["2825", "936990054"]},
      {
       RowBox[{"-", 
        FractionBox["175", "55628352"]}], 
       FractionBox["353125", "3926434512"], 
       RowBox[{"-", 
        FractionBox["6775", "5408312"]}], 
       FractionBox["108125", "9523332"], 
       RowBox[{"-", 
        FractionBox["213125", "2821728"]}], 
       FractionBox["650375", "1646008"], 
       RowBox[{"-", 
        FractionBox["171875", "100776"]}], 
       FractionBox["16775", "2652"], 
       RowBox[{"-", 
        FractionBox["2083125", "99008"]}], 
       FractionBox["873125", "13104"], 
       RowBox[{"-", 
        FractionBox["246125", "1092"]}], 
       FractionBox["209375", "182"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5081470842625", "2597186592"]}], "+", 
        FractionBox[
         RowBox[{"390625", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["262", "625"], "+", 
            RowBox[{
             FractionBox["12", "25"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["144", "625"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}], "48672"]}], 
       FractionBox["180625", "156"], 
       RowBox[{"-", 
        FractionBox["11875", "52"]}], 
       FractionBox["12375", "182"], 
       RowBox[{"-", 
        FractionBox["378125", "17472"]}], 
       FractionBox["162525", "24752"], 
       RowBox[{"-", 
        FractionBox["199375", "111384"]}], 
       FractionBox["1038125", "2469012"], 
       RowBox[{"-", 
        FractionBox["1375", "16796"]}], 
       FractionBox["34375", "2720952"], 
       RowBox[{"-", 
        FractionBox["1025", "705432"]}], 
       FractionBox["36875", "327202876"], 
       RowBox[{"-", 
        FractionBox["625", "129799488"]}], 
       FractionBox["25", "421848336"]},
      {
       FractionBox["25", "421848336"], 
       RowBox[{"-", 
        FractionBox["625", "129799488"]}], 
       FractionBox["36875", "327202876"], 
       RowBox[{"-", 
        FractionBox["1025", "705432"]}], 
       FractionBox["34375", "2720952"], 
       RowBox[{"-", 
        FractionBox["1375", "16796"]}], 
       FractionBox["1038125", "2469012"], 
       RowBox[{"-", 
        FractionBox["199375", "111384"]}], 
       FractionBox["162525", "24752"], 
       RowBox[{"-", 
        FractionBox["378125", "17472"]}], 
       FractionBox["12375", "182"], 
       RowBox[{"-", 
        FractionBox["11875", "52"]}], 
       FractionBox["180625", "156"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5081470842625", "2597186592"]}], "+", 
        FractionBox[
         RowBox[{"390625", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["362", "625"], "+", 
            RowBox[{
             FractionBox["13", "25"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["169", "625"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}], "48672"]}], 
       FractionBox["209375", "182"], 
       RowBox[{"-", 
        FractionBox["246125", "1092"]}], 
       FractionBox["873125", "13104"], 
       RowBox[{"-", 
        FractionBox["2083125", "99008"]}], 
       FractionBox["16775", "2652"], 
       RowBox[{"-", 
        FractionBox["171875", "100776"]}], 
       FractionBox["650375", "1646008"], 
       RowBox[{"-", 
        FractionBox["213125", "2821728"]}], 
       FractionBox["108125", "9523332"], 
       RowBox[{"-", 
        FractionBox["6775", "5408312"]}], 
       FractionBox["353125", "3926434512"], 
       RowBox[{"-", 
        FractionBox["175", "55628352"]}]},
      {
       FractionBox["2825", "936990054"], 
       RowBox[{"-", 
        FractionBox["41875", "535422888"]}], 
       FractionBox["115625", "118982864"], 
       RowBox[{"-", 
        FractionBox["491875", "64017954"]}], 
       FractionBox["45775", "1058148"], 
       RowBox[{"-", 
        FractionBox["249625", "1360476"]}], 
       FractionBox["85625", "142272"], 
       RowBox[{"-", 
        FractionBox["296875", "194922"]}], 
       FractionBox["51875", "18564"], 
       RowBox[{"-", 
        FractionBox["16475", "6552"]}], 
       RowBox[{"-", 
        FractionBox["42125", "6552"]}], 
       FractionBox["139375", "3003"], 
       RowBox[{"-", 
        FractionBox["521875", "2574"]}], 
       FractionBox["2920625", "2574"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["7861034125", "4077216"]}], "+", 
        FractionBox[
         RowBox[{"390625", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["458", "625"], "+", 
            RowBox[{
             FractionBox["14", "25"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["196", "625"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}], "47432"]}], 
       FractionBox["917375", "819"], 
       RowBox[{"-", 
        FractionBox["169375", "819"]}], 
       FractionBox["2084375", "37128"], 
       RowBox[{"-", 
        FractionBox["3543125", "222768"]}], 
       FractionBox["316775", "75582"], 
       RowBox[{"-", 
        FractionBox["48625", "50388"]}], 
       FractionBox["195625", "1058148"], 
       RowBox[{"-", 
        FractionBox["5209375", "186234048"]}], 
       FractionBox["220625", "70864794"], 
       RowBox[{"-", 
        FractionBox["60425", "267711444"]}], 
       FractionBox["46975", "5889651768"]},
      {
       RowBox[{"-", 
        FractionBox["45935", "5889651768"]}], 
       FractionBox["625", "3039036"], 
       RowBox[{"-", 
        FractionBox["426875", "163601438"]}], 
       FractionBox["3619375", "170714544"], 
       RowBox[{"-", 
        FractionBox["480625", "3879876"]}], 
       FractionBox["102325", "184756"], 
       RowBox[{"-", 
        FractionBox["14723125", "7482618"]}], 
       FractionBox["18588125", "3267264"], 
       RowBox[{"-", 
        FractionBox["12935625", "952952"]}], 
       FractionBox["483125", "18018"], 
       RowBox[{"-", 
        FractionBox["129575", "3003"]}], 
       FractionBox["4601875", "88088"], 
       RowBox[{"-", 
        FractionBox["81875", "3146"]}], 
       RowBox[{"-", 
        FractionBox["1195625", "9438"]}], 
       FractionBox["11775625", "11011"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["33959343575", "18162144"]}], "+", 
        RowBox[{
         FractionBox["625", "72"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["22", "25"], "+", 
           RowBox[{
            FractionBox["3", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"2", " ", "Alm"}]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["9", "25"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}]}], 
       FractionBox["25761875", "24024"], 
       RowBox[{"-", 
        FractionBox["12283125", "68068"]}], 
       FractionBox["779375", "18018"], 
       RowBox[{"-", 
        FractionBox["23370625", "2217072"]}], 
       FractionBox["22625", "9724"], 
       RowBox[{"-", 
        FractionBox["1686875", "3879876"]}], 
       FractionBox["9674375", "149375226"], 
       RowBox[{"-", 
        FractionBox["37356875", "5235246016"]}], 
       FractionBox["27235625", "53006865912"], 
       RowBox[{"-", 
        FractionBox["4435", "245402157"]}]},
      {
       FractionBox["3351025", "188468856576"], 
       RowBox[{"-", 
        FractionBox["16604975", "35337910608"]}], 
       FractionBox["1676875", "280459608"], 
       RowBox[{"-", 
        FractionBox["6244375", "128035908"]}], 
       FractionBox["80021875", "279351072"], 
       RowBox[{"-", 
        FractionBox["84125", "65208"]}], 
       FractionBox["810725", "175032"], 
       RowBox[{"-", 
        FractionBox["25005625", "1837836"]}], 
       FractionBox["72514375", "2178176"], 
       RowBox[{"-", 
        FractionBox["69296875", "1009008"]}], 
       FractionBox["13001375", "108108"], 
       RowBox[{"-", 
        FractionBox["11800175", "66066"]}], 
       FractionBox["49991875", "226512"], 
       RowBox[{"-", 
        FractionBox["34976875", "169884"]}], 
       FractionBox["4946875", "132132"], 
       FractionBox["17028625", "18018"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["258492356125", "145297152"]}], "+", 
        FractionBox[
         RowBox[{"390625", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["638", "625"], "+", 
            RowBox[{
             FractionBox["16", "25"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["256", "625"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}], "41472"]}], 
       FractionBox["275216875", "272272"], 
       RowBox[{"-", 
        FractionBox["185126875", "1225224"]}], 
       FractionBox["155096875", "4988412"], 
       RowBox[{"-", 
        FractionBox["28016375", "4434144"]}], 
       FractionBox["26214575", "23279256"], 
       RowBox[{"-", 
        FractionBox["7356875", "45189144"]}], 
       FractionBox["120776875", "6871260396"], 
       RowBox[{"-", 
        FractionBox["117559375", "94234428288"]}], 
       FractionBox["242225", "5579670096"]},
      {
       RowBox[{"-", 
        FractionBox["9645325", "225279180126"]}], 
       FractionBox["958901875", "848109854592"], 
       RowBox[{"-", 
        FractionBox["95252050", "6625858239"]}], 
       FractionBox["33758125", "288080793"], 
       RowBox[{"-", 
        FractionBox["18015625", "26189163"]}], 
       FractionBox["23174875", "7482618"], 
       RowBox[{"-", 
        FractionBox["41608750", "3741309"]}], 
       FractionBox["45073475", "1378377"], 
       RowBox[{"-", 
        FractionBox["8189375", "102102"]}], 
       FractionBox["431590625", "2594592"], 
       RowBox[{"-", 
        FractionBox["167166500", "567567"]}], 
       FractionBox["399683750", "891891"], 
       RowBox[{"-", 
        FractionBox["74831650", "127413"]}], 
       FractionBox["83967500", "127413"], 
       RowBox[{"-", 
        FractionBox["544112500", "891891"]}], 
       FractionBox["28885750", "81081"], 
       FractionBox["119226875", "162162"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1284096483625", "777608832"]}], "+", 
        FractionBox[
         RowBox[{"390625", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["722", "625"], "+", 
            RowBox[{
             FractionBox["17", "25"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["289", "625"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}], "36992"]}], 
       FractionBox["1293076250", "1378377"], 
       RowBox[{"-", 
        FractionBox["455096875", "3741309"]}], 
       FractionBox["78256625", "3741309"], 
       RowBox[{"-", 
        FractionBox["179688125", "52378326"]}], 
       FractionBox["136092850", "288080793"], 
       RowBox[{"-", 
        FractionBox["327469375", "6625858239"]}], 
       FractionBox["318353125", "92762015346"], 
       RowBox[{"-", 
        FractionBox["24921275", "212027463648"]}]},
      {
       FractionBox["7027925", "60579275328"], 
       RowBox[{"-", 
        FractionBox["10293125", "3365515296"]}], 
       FractionBox["87089375", "2243676864"], 
       RowBox[{"-", 
        FractionBox["34653425", "109745064"]}], 
       FractionBox["1205576875", "651819168"], 
       RowBox[{"-", 
        FractionBox["18417875", "2217072"]}], 
       FractionBox["1187344375", "39907296"], 
       RowBox[{"-", 
        FractionBox["1388125", "15912"]}], 
       FractionBox["33194825", "155584"], 
       RowBox[{"-", 
        FractionBox["54514375", "123552"]}], 
       FractionBox["32100875", "41184"], 
       RowBox[{"-", 
        FractionBox["1096181875", "924924"]}], 
       FractionBox["1059716875", "679536"], 
       RowBox[{"-", 
        FractionBox["201733175", "113256"]}], 
       FractionBox["133155625", "75504"], 
       RowBox[{"-", 
        FractionBox["22984625", "15444"]}], 
       FractionBox["78458125", "82368"], 
       FractionBox["30936875", "77792"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["83062550875", "56137536"]}], "+", 
        FractionBox[
         RowBox[{"390625", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["802", "625"], "+", 
            RowBox[{
             FractionBox["18", "25"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["324", "625"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}], "31752"]}], 
       FractionBox["2846501875", "3325608"], 
       RowBox[{"-", 
        FractionBox["416147375", "4434144"]}], 
       FractionBox["260783125", "19953648"], 
       RowBox[{"-", 
        FractionBox["242550625", "146326752"]}], 
       FractionBox["46322225", "280459608"], 
       RowBox[{"-", 
        FractionBox["224318125", "20193091776"]}], 
       FractionBox["61350475", "164910249504"]},
      {
       RowBox[{"-", 
        FractionBox["16668125", "45410068704"]}], 
       FractionBox["28667430625", "2968384491072"], 
       RowBox[{"-", 
        FractionBox["560241875", "4580840264"]}], 
       FractionBox["4744225625", "4780007232"], 
       RowBox[{"-", 
        FractionBox["1889607175", "325909584"]}], 
       FractionBox["1880369375", "72424352"], 
       RowBox[{"-", 
        FractionBox["55316875", "596904"]}], 
       FractionBox["1031819375", "3811808"], 
       RowBox[{"-", 
        FractionBox["2512606875", "3811808"]}], 
       FractionBox["1824942575", "1345344"], 
       RowBox[{"-", 
        FractionBox["5410163125", "2270268"]}], 
       FractionBox["8882220625", "2466464"], 
       RowBox[{"-", 
        FractionBox["8709011875", "1849848"]}], 
       FractionBox["8478066875", "1585584"], 
       RowBox[{"-", 
        FractionBox["1630948775", "308308"]}], 
       FractionBox["1533951875", "336336"], 
       RowBox[{"-", 
        FractionBox["2287150625", "672672"]}], 
       FractionBox["15734510625", "7623616"], 
       RowBox[{"-", 
        FractionBox["394991875", "2858856"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["21490559781125", "17147858112"]}], "+", 
        FractionBox[
         RowBox[{"390625", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["878", "625"], "+", 
            RowBox[{
             FractionBox["19", "25"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["361", "625"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}], "25992"]}], 
       FractionBox["3958874375", "5173168"], 
       RowBox[{"-", 
        FractionBox["14944526875", "217273056"]}], 
       FractionBox["13327911875", "1792502712"], 
       RowBox[{"-", 
        FractionBox["544330625", "796667872"]}], 
       FractionBox["2406923975", "54970083168"], 
       RowBox[{"-", 
        FractionBox["156150625", "109940166336"]}]},
      {
       FractionBox["461474905", "329820499008"], 
       RowBox[{"-", 
        FractionBox["3029301875", "82455124752"]}], 
       FractionBox["172244781875", "371048061384"], 
       RowBox[{"-", 
        FractionBox["3368025625", "896251356"]}], 
       FractionBox["14269533125", "651819168"], 
       RowBox[{"-", 
        FractionBox["2275042225", "23279256"]}], 
       FractionBox["56645110625", "162954792"], 
       RowBox[{"-", 
        FractionBox["4336818125", "4288284"]}], 
       FractionBox["18689249375", "7623616"], 
       RowBox[{"-", 
        FractionBox["5063666875", "1009008"]}], 
       FractionBox["2210377625", "252252"], 
       RowBox[{"-", 
        FractionBox["164161706875", "12486474"]}], 
       FractionBox["54046979375", "3171168"], 
       RowBox[{"-", 
        FractionBox["53180935625", "2774772"]}], 
       FractionBox["52026210625", "2774772"], 
       RowBox[{"-", 
        FractionBox["2016383825", "126126"]}], 
       FractionBox["47984673125", "4036032"], 
       RowBox[{"-", 
        FractionBox["14647711875", "1905904"]}], 
       FractionBox["35860060625", "8576568"], 
       RowBox[{"-", 
        FractionBox["11610835625", "11639628"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2803523510075", "2933186256"]}], "+", 
        RowBox[{
         FractionBox["625", "32"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["38", "25"], "+", 
           RowBox[{
            FractionBox["4", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"2", " ", "Alm"}]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["16", "25"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}]}], 
       FractionBox["108607735625", "162954792"], 
       RowBox[{"-", 
        FractionBox["84358510625", "1792502712"]}], 
       FractionBox["76275435625", "20613781188"], 
       RowBox[{"-", 
        FractionBox["72233898125", "329820499008"]}], 
       FractionBox["558471805", "82455124752"]},
      {
       RowBox[{"-", 
        FractionBox["7946525", "1195001808"]}], 
       FractionBox["2736932225", "15705738048"], 
       RowBox[{"-", 
        FractionBox["718901875", "327202876"]}], 
       FractionBox["40892321875", "2304646344"], 
       RowBox[{"-", 
        FractionBox["47055625", "456456"]}], 
       FractionBox["339085375", "739024"], 
       RowBox[{"-", 
        FractionBox["2704599925", "1662804"]}], 
       FractionBox["13476810625", "2858856"], 
       RowBox[{"-", 
        FractionBox["3097734375", "272272"]}], 
       FractionBox["1484593125", "64064"], 
       RowBox[{"-", 
        FractionBox["241597375", "6006"]}], 
       FractionBox["2639935325", "44044"], 
       RowBox[{"-", 
        FractionBox["39275706875", "509652"]}], 
       FractionBox["12957184375", "151008"], 
       RowBox[{"-", 
        FractionBox["12783975625", "154154"]}], 
       FractionBox["2510606125", "36036"], 
       RowBox[{"-", 
        FractionBox["2445941525", "48048"]}], 
       FractionBox["35234169375", "1089088"], 
       RowBox[{"-", 
        FractionBox["3645471875", "204204"]}], 
       FractionBox["9319800625", "1108536"], 
       RowBox[{"-", 
        FractionBox["893991125", "369512"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["193728939875", "345080736"]}], "+", 
        FractionBox[
         RowBox[{"390625", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1018", "625"], "+", 
            RowBox[{
             FractionBox["21", "25"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["441", "625"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}], "14112"]}], 
       FractionBox["23869335625", "42678636"], 
       RowBox[{"-", 
        FractionBox["826934375", "28452424"]}], 
       FractionBox["17402875625", "11779303536"], 
       RowBox[{"-", 
        FractionBox["663782725", "15705738048"]}]},
      {
       FractionBox["215732225", "5235246016"], 
       RowBox[{"-", 
        FractionBox["16158921875", "14991840864"]}], 
       FractionBox["3227165475", "237965728"], 
       RowBox[{"-", 
        FractionBox["14875625", "136136"]}], 
       FractionBox["48245820625", "76186656"], 
       RowBox[{"-", 
        FractionBox["188826375", "67184"]}], 
       FractionBox["2669096875", "268736"], 
       RowBox[{"-", 
        FractionBox["3194833175", "111384"]}], 
       FractionBox["47783930625", "693056"], 
       RowBox[{"-", 
        FractionBox["407043125", "2912"]}], 
       FractionBox["3162500875", "13104"], 
       RowBox[{"-", 
        FractionBox["15739021875", "44044"]}], 
       FractionBox["1043389525", "2288"], 
       RowBox[{"-", 
        FractionBox["46629205625", "92664"]}], 
       FractionBox["15408350625", "32032"], 
       RowBox[{"-", 
        FractionBox["1015676125", "2548"]}], 
       FractionBox["15004196875", "52416"], 
       RowBox[{"-", 
        FractionBox["8808524325", "49504"]}], 
       FractionBox["4731963125", "49504"], 
       RowBox[{"-", 
        FractionBox["13387581875", "302328"]}], 
       FractionBox["2354193375", "134368"], 
       RowBox[{"-", 
        FractionBox["2307040625", "470288"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["195736214875", "6792641856"]}], "+", 
        FractionBox[
         RowBox[{"390625", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1082", "625"], "+", 
            RowBox[{
             FractionBox["22", "25"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["484", "625"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}], "8712"]}], 
       FractionBox["26320501875", "59491432"], 
       RowBox[{"-", 
        FractionBox["7156885625", "475931456"]}], 
       FractionBox["794161675", "2141691552"]},
      {
       RowBox[{"-", 
        FractionBox["1945917525", "5473211744"]}], 
       FractionBox["145796849375", "15705738048"], 
       RowBox[{"-", 
        FractionBox["436907663125", "3747960216"]}], 
       FractionBox["9697255325", "10346336"], 
       RowBox[{"-", 
        FractionBox["7645428125", "1410864"]}], 
       FractionBox["261082250875", "10883808"], 
       RowBox[{"-", 
        FractionBox["2839268125", "33592"]}], 
       FractionBox["72264638125", "297024"], 
       RowBox[{"-", 
        FractionBox["86531655025", "148512"]}], 
       FractionBox["47955103125", "40768"], 
       RowBox[{"-", 
        FractionBox["2207026375", "1092"]}], 
       FractionBox["428940060625", "144144"], 
       RowBox[{"-", 
        FractionBox["47472218125", "12584"]}], 
       FractionBox["28348123075", "6864"], 
       RowBox[{"-", 
        FractionBox["1268229109375", "324324"]}], 
       FractionBox["9325433875", "2912"], 
       RowBox[{"-", 
        FractionBox["138553574375", "61152"]}], 
       FractionBox["410348988125", "297024"], 
       RowBox[{"-", 
        FractionBox["8953612425", "12376"]}], 
       FractionBox["130585971875", "403104"], 
       RowBox[{"-", 
        FractionBox["74633368625", "604656"]}], 
       FractionBox["37331633125", "940576"], 
       RowBox[{"-", 
        FractionBox["74812754375", "7759752"]}], 
       RowBox[{
        FractionBox["47776850047541375", "68272843294656"], "+", 
        FractionBox[
         RowBox[{"390625", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1142", "625"], "+", 
            RowBox[{
             FractionBox["23", "25"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["529", "625"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}], "4232"]}], 
       FractionBox["74513778125", "237965728"], 
       RowBox[{"-", 
        FractionBox["7454367575", "1427794368"]}]},
      {
       FractionBox["10062045475", "2141691552"], 
       RowBox[{"-", 
        FractionBox["39595000", "323323"]}], 
       FractionBox["125564306250", "81800719"], 
       RowBox[{"-", 
        FractionBox["250887170000", "20369349"]}], 
       FractionBox["8354052775", "117572"], 
       RowBox[{"-", 
        FractionBox["1317516000", "4199"]}], 
       FractionBox["375002821250", "340119"], 
       RowBox[{"-", 
        FractionBox["4894850000", "1547"]}], 
       FractionBox["1495363516875", "198016"], 
       RowBox[{"-", 
        FractionBox["12438123800", "819"]}], 
       FractionBox["16548753500", "637"], 
       RowBox[{"-", 
        FractionBox["38095140000", "1001"]}], 
       FractionBox["123451684375", "2574"], 
       RowBox[{"-", 
        FractionBox["82019440000", "1573"]}], 
       FractionBox["49008852300", "1001"], 
       RowBox[{"-", 
        FractionBox["292565828000", "7371"]}], 
       FractionBox["80751866875", "2912"], 
       RowBox[{"-", 
        FractionBox["180197775000", "10829"]}], 
       FractionBox["118803916250", "13923"], 
       RowBox[{"-", 
        FractionBox["15592641200", "4199"]}], 
       FractionBox["22831229625", "16796"], 
       RowBox[{"-", 
        FractionBox["109508380000", "264537"]}], 
       FractionBox["33404281250", "323323"], 
       RowBox[{"-", 
        FractionBox["144652470000", "7436429"]}], 
       RowBox[{
        FractionBox["393879962976625", "258120390528"], "+", 
        FractionBox[
         RowBox[{"390625", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1198", "625"], "+", 
            RowBox[{
             FractionBox["24", "25"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["576", "625"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "Alm"}]}], ")"}]}]}], ")"}]}], "1152"]}], 
       FractionBox["1225817800", "7436429"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{3.696241356788766*^9, 3.696241576094056*^9, 
  3.69624212808924*^9, 3.696242675092472*^9, 3.696251867063698*^9, 
  3.6962522891435614`*^9, 3.696253072171686*^9, 3.6962533417275767`*^9, 
  3.6962538570348682`*^9, 3.696253968680908*^9, 3.6962543685123873`*^9, 
  3.6962547796977835`*^9, 3.705419910023139*^9, 3.7054232779866686`*^9, 
  3.7054234241109495`*^9, 3.705423480852395*^9, 3.7054236017694798`*^9, 
  3.705424566090603*^9, 3.7054257490438766`*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "We", " ", "can", " ", "use", " ", "FindRoot", " ", "comment", " ", "to", 
   " ", "find", " ", "the", " ", "QNM", " ", "frequency", " ", "\[Omega]", 
   " ", "and", " ", 
   SubscriptBox[
    StyleBox["A", "Subsection"], "lm"], " ", "by", " ", "setting", " ", "the",
    " ", "initial", " ", "value", " ", "of", " ", 
   SubscriptBox["\[Omega]", "inicial"], " ", "and", " ", 
   SubscriptBox["A", "lminicial"]}], "Subsection"]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, {3.6961989890900927`*^9, 
   3.6961990864031005`*^9}, 3.6961991204656034`*^9, {3.696240998728732*^9, 
   3.6962410178658257`*^9}, {3.69624110513068*^9, 3.6962411207249975`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"wlgs", "=", 
   RowBox[{"0.74", "-", 
    RowBox[{"0.2", " ", "\[ImaginaryI]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Almwlgs", "=", 
   RowBox[{"3.96", "+", 
    RowBox[{"0.01", " ", "\[ImaginaryI]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<\!\(\*SubscriptBox[\(r\), \(h\)]\)\>\"", "\[Rule]", "r0"}], 
   ",", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(r\), \(i\)]\)/\!\(\*SubscriptBox[\(r\), \(0\)]\)\
\>\"", "\[Rule]", "\[Kappa]"}], ",", 
   RowBox[{"\"\<m\>\"", "\[Rule]", "mj"}], ",", 
   RowBox[{"\"\<b\>\"", "\[Rule]", "bb"}], ",", 
   RowBox[{"\"\<s\>\"", "\[Rule]", "ss"}], ",", 
   RowBox[{"\"\<number of grid point\>\"", "\[Rule]", 
    RowBox[{"Length", "[", "xzuo", "]"}]}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(inicial\)]\)\>\"", "\[Rule]", 
    "wlgs"}], ",", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(A\), \(lminicial\)]\)\>\"", "\[Rule]", 
    "Almwlgs"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"PanduanR", "[", 
       RowBox[{"\[Omega]", ",", "Alm"}], "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"PanduanS", "[", 
       RowBox[{"\[Omega]", ",", "Alm"}], "]"}], "\[Equal]", "0"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Omega]", ",", "wlgs"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Alm", ",", "Almwlgs"}], "}"}]}], "}"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6962531083912935`*^9, 3.6962531337886105`*^9}, 
   3.6962536817362766`*^9, 3.6962537194328938`*^9, {3.696253758888027*^9, 
   3.6962538169757786`*^9}, {3.696253892077093*^9, 3.696253897147956*^9}, {
   3.6962540685680733`*^9, 3.6962540939672937`*^9}, {3.6962544141722918`*^9, 
   3.69625443159886*^9}, {3.696254722092688*^9, 3.6962547619199123`*^9}, {
   3.6962549178967695`*^9, 3.6962549446307*^9}, 3.6962550009239826`*^9, {
   3.705419992569501*^9, 3.705419995822256*^9}, {3.705424591206631*^9, 
   3.7054245988810797`*^9}, 3.705424638757812*^9, {3.7054247376333923`*^9, 
   3.7054247452678313`*^9}, {3.705430274783166*^9, 3.7054302783927145`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(r\\), \\(h\\)]\\)\"\>", "\[Rule]", 
    "1"}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)/\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\)\"\>", "\[Rule]", "0"}],
    ",", 
   RowBox[{"\<\"m\"\>", "\[Rule]", "0"}], ",", 
   RowBox[{"\<\"b\"\>", "\[Rule]", "0"}], ",", 
   RowBox[{"\<\"s\"\>", "\[Rule]", "2"}], ",", 
   RowBox[{"\<\"number of grid point\"\>", "\[Rule]", "26"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.696253412760806*^9, 3.696253682165352*^9, 3.6962537200369005`*^9, {
   3.696253759257349*^9, 3.696253817439365*^9}, {3.6962538774030848`*^9, 
   3.696253898092456*^9}, 3.696254037027067*^9, {3.696254069114236*^9, 
   3.6962540943581095`*^9}, 3.6962544325341787`*^9, 3.6962547229967403`*^9, 
   3.6962547629026747`*^9, 3.6962549457668247`*^9, 3.6962550013683405`*^9, 
   3.7054234309576845`*^9, 3.70542356196063*^9, 3.7054236228039093`*^9, 
   3.705424640702437*^9, 3.705424746968374*^9, 3.7054260487373395`*^9, 
   3.7054302790646133`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(inicial\\)]\\)\"\>", 
    "\[Rule]", 
    RowBox[{"0.74`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.2`", " ", "\[ImaginaryI]"}]}]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(A\\), \\(lminicial\\)]\\)\"\>", 
    "\[Rule]", 
    RowBox[{"3.96`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.01`", " ", "\[ImaginaryI]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.696253412760806*^9, 3.696253682165352*^9, 3.6962537200369005`*^9, {
   3.696253759257349*^9, 3.696253817439365*^9}, {3.6962538774030848`*^9, 
   3.696253898092456*^9}, 3.696254037027067*^9, {3.696254069114236*^9, 
   3.6962540943581095`*^9}, 3.6962544325341787`*^9, 3.6962547229967403`*^9, 
   3.6962547629026747`*^9, 3.6962549457668247`*^9, 3.6962550013683405`*^9, 
   3.7054234309576845`*^9, 3.70542356196063*^9, 3.7054236228039093`*^9, 
   3.705424640702437*^9, 3.705424746968374*^9, 3.7054260487373395`*^9, 
   3.7054302790802383`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Omega]", "\[Rule]", 
    RowBox[{"0.74799786107819772165544751191849315182`20.", "-", 
     RowBox[{
     "0.17936842774930227141778451744604016792`20.", " ", 
      "\[ImaginaryI]"}]}]}], ",", 
   RowBox[{"Alm", "\[Rule]", 
    RowBox[{"4.`20.", "-", 
     RowBox[{
     "1.77075692473317916673210304615610645`20.*^-51", " ", 
      "\[ImaginaryI]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.696253412760806*^9, 3.696253682165352*^9, 3.6962537200369005`*^9, {
   3.696253759257349*^9, 3.696253817439365*^9}, {3.6962538774030848`*^9, 
   3.696253898092456*^9}, 3.696254037027067*^9, {3.696254069114236*^9, 
   3.6962540943581095`*^9}, 3.6962544325341787`*^9, 3.6962547229967403`*^9, 
   3.6962547629026747`*^9, 3.6962549457668247`*^9, 3.6962550013683405`*^9, 
   3.7054234309576845`*^9, 3.70542356196063*^9, 3.7054236228039093`*^9, 
   3.705424640702437*^9, 3.705424746968374*^9, 3.7054260487373395`*^9, 
   3.70543027943963*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1264, 443},
WindowMargins->{{-5, Automatic}, {-8, Automatic}},
FrontEndVersion->"9.0 for Microsoft Windows (32-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 631, 10, 100, "Subsection"],
Cell[1213, 34, 98, 1, 31, "Input"],
Cell[1314, 37, 2090, 51, 112, "Input",
 Evaluatable->False],
Cell[3407, 90, 2910, 82, 60, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[6342, 176, 12300, 282, 793, "Input"],
Cell[18645, 460, 2430, 34, 31, "Output"],
Cell[21078, 496, 3355, 61, 46, "Output"],
Cell[24436, 559, 41688, 1086, 662, "Output"],
Cell[66127, 1647, 34514, 1060, 662, "Output"],
Cell[100644, 2709, 6802, 102, 402, "Output"]
}, Open  ]],
Cell[107461, 2814, 2069, 59, 102, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[109555, 2877, 16548, 457, 655, "Input"],
Cell[126106, 3336, 772, 15, 46, "Output"],
Cell[126881, 3353, 3922, 99, 95, "Output"],
Cell[130806, 3454, 1172, 27, 34, "Output"]
}, Open  ]],
Cell[131993, 3484, 1021, 21, 35, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[133039, 3509, 3938, 100, 188, "Input"],
Cell[136980, 3611, 900, 17, 31, "Output"],
Cell[137883, 3630, 4849, 133, 120, "Output"],
Cell[142735, 3765, 51423, 1407, 842, "Output"]
}, Open  ]],
Cell[194173, 5175, 1021, 18, 70, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[195219, 5197, 2320, 55, 112, "Input"],
Cell[197542, 5254, 1064, 21, 31, "Output"],
Cell[198609, 5277, 1007, 19, 31, "Output"],
Cell[199619, 5298, 991, 21, 33, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/QNMs_of_non-extreme_Kerr_black_hole.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    443310,      11547]
NotebookOptionsPosition[    441492,      11488]
NotebookOutlinePosition[    441837,      11503]
CellTagsIndexPosition[    441794,      11500]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Metrix Method for Quasinormal Modes:\nmassless scalar \
field in non-extreme Kerr spacetime", "Section",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Subsection",
 CellChangeTimes->{{3.682810578955532*^9, 3.6828105892080126`*^9}, 
   3.682899271561234*^9, {3.6833035999854436`*^9, 3.6833036028579273`*^9}, {
   3.6961967098070374`*^9, 3.6961967124165344`*^9}, {3.6961977813705325`*^9, 
   3.6961978060137877`*^9}, {3.6962003901191607`*^9, 3.696200395619073*^9}, {
   3.696240313235712*^9, 3.696240332579878*^9}},
 TextAlignment->-0.5,
 TextJustification->0.25],

Cell[BoxData[{
 StyleBox["References", "Subsubtitle"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"K", ".", " ", "Lin"}], " ", "and", " ", 
    RowBox[{"W", ".", 
     RowBox[{"-", 
      RowBox[{"L", ".", " ", "Qian"}]}]}]}], ",", " ", 
   RowBox[{"arXiv", ":", "1609.05948"}]}], 
  "Subsubtitle"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"K", ".", " ", "Lin"}], " ", "and", " ", 
    RowBox[{"W", ".", 
     RowBox[{"-", 
      RowBox[{"L", ".", " ", "Qian"}]}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"Class", ".", "Quantum"}], " ", 
    RowBox[{"Grav", ".", "34"}], " ", 
    RowBox[{"(", "2017", ")"}], " ", 
    RowBox[{"095004", " ", "[", 
     RowBox[{"arXiv", ":", "1610.08135"}], "]"}]}]}], 
  "Subsubtitle"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"K", ".", " ", "Lin"}], " ", 
    StyleBox[
     RowBox[{"et", ".", " ", "al"}],
     FontSlant->"Italic"]}], ",", " ", 
   RowBox[{"Mod", ".", "Phys", ".", "Lett", ".", "A"}], ",", 
   RowBox[{"Vol", ".", "32"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"No", ".", "25"}], " ", 
     RowBox[{"(", "2017", ")"}], " ", "1750134"}], " ", "[", 
    RowBox[{"arXiv", ":", "1703.06439"}], "]"}]}], 
  "Subsubtitle"], "\[IndentingNewLine]"}], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, {3.6962028016779594`*^9, 
   3.6962028431238194`*^9}, {3.6962409202591453`*^9, 3.696240960348607*^9}, {
   3.6962647195986147`*^9, 3.6962647728816843`*^9}, {3.698919377970853*^9, 
   3.698919424892799*^9}, {3.698919468571566*^9, 3.698919482829412*^9}, {
   3.6989195439993896`*^9, 3.6989195596719923`*^9}, {3.69891960248788*^9, 
   3.698919612518206*^9}, 3.698919797560429*^9, {3.700056655026987*^9, 
   3.7000566574531536`*^9}, 3.710522471021703*^9}],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.685438663623215*^9, 3.6854386643782587`*^9}}],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"Metrix", " ", "coefficients", " ", "of", " ", "non"}], "-", 
   "grid", "-", 
   RowBox[{"based", " ", "interpolation"}]}], "Subsection",
  FontColor->RGBColor[1, 0.5, 0]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"where", " ", 
    StyleBox[
     RowBox[{
      StyleBox["t", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "he"}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["n", "Subsection",
         FontColor->RGBColor[1, 0.5, 0]], "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "um", 
      StyleBox["b", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "er"}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     StyleBox[
      RowBox[{
       StyleBox["o", "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "f"}], "Subsection",
      FontColor->RGBColor[1, 0.5, 0]], "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["g", "Subsection",
         FontColor->RGBColor[1, 0.5, 0]], "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "ri", 
      StyleBox["d", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]]}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["p", "Subsection",
         FontColor->RGBColor[1, 0.5, 0]], "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "oi", 
      StyleBox["n", "Subsection",
       FontColor->RGBColor[1, 0.5, 0]], "ts"}]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     StyleBox[
      RowBox[{
       StyleBox["i", "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "s"}], "Subsection",
      FontColor->RGBColor[1, 0.5, 0]], "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[" ", "Subsection",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     StyleBox[
      RowBox[{
       StyleBox["d", "Subsection",
        FontColor->RGBColor[1, 0.5, 0]], "n"}], "Subsection",
      FontColor->RGBColor[1, 0.5, 0]], "Subsection",
     FontColor->RGBColor[1, 0.5, 0]]}], "+", "1", " "}], "Subsection",
  FontColor->RGBColor[1, 0.5, 0]]}], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
  3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
  3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
  3.6962004006661854`*^9, 3.6962004022131395`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dn", "=", "17"}], ";", 
  RowBox[{"djn", "=", "2"}], ";", 
  RowBox[{"qi", "=", "0"}], ";", 
  RowBox[{"zhi", "=", "1"}], ";", 
  RowBox[{"buchang", "=", 
   FractionBox[
    RowBox[{"zhi", "-", "qi"}], "dn"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xzuo", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ii", "*", "buchang"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "dn"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dwen1", "=", "1"}], ";", 
  RowBox[{"dwen2", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fp", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"mm", "=", "1"}], ",", 
   RowBox[{"mm", "\[LessEqual]", 
    RowBox[{"dn", "+", "1"}]}], ",", 
   RowBox[{"mm", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"faa", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"xzuo", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], "-", 
              RowBox[{"xzuo", "[", 
               RowBox[{"[", "mm", "]"}], "]"}]}], ")"}], "ij"], 
           RowBox[{"ij", "!"}]], ",", 
          RowBox[{"{", 
           RowBox[{"ij", ",", "1", ",", "dn"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"f00", "=", 
      RowBox[{"Delete", "[", 
       RowBox[{"faa", ",", "mm"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ftr", "[", "mm", "]"}], "=", "f00"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"zong", "=", "1"}], ",", 
       RowBox[{"zong", "\[LessEqual]", "dn"}], ",", 
       RowBox[{"zong", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ff2", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Delete", "[", 
             RowBox[{
              RowBox[{"f00", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], ",", "zong"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", "1", ",", "dn"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ftryu", "[", 
             RowBox[{"mm", ",", "heng", ",", "zong"}], "]"}], "=", 
            RowBox[{"Delete", "[", 
             RowBox[{"ff2", ",", "heng"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"heng", ",", "1", ",", "dn"}], "}"}]}], "]"}], ";"}], 
        "\[IndentingNewLine]", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
    "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DM", "[", "mm", "]"}], "=", 
     RowBox[{"Det", "[", 
      RowBox[{"ftr", "[", "mm", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "1", ",", 
      RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DMy", "[", 
      RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"ii", "+", "jj"}]], "*", 
      RowBox[{"Det", "[", 
       RowBox[{"ftryu", "[", 
        RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "1", ",", 
      RowBox[{"dn", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "1", ",", "dn"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", "1", ",", "djn"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DMI", "[", 
       RowBox[{"mm", ",", "jj"}], "]"}], "=", 
      RowBox[{"-", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"ii", "=", "1"}], "dn"], 
        RowBox[{"DMy", "[", 
         RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", "djn"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"mm", "=", "1"}], ",", 
   RowBox[{"mm", "\[LessEqual]", 
    RowBox[{"dn", "+", "1"}]}], ",", 
   RowBox[{"mm", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"jj", "=", "1"}], ",", 
      RowBox[{"jj", "\[LessEqual]", "djn"}], ",", 
      RowBox[{"jj", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Xishu", "[", 
          RowBox[{"mm", ",", "jj"}], "]"}], "=", 
         RowBox[{"Insert", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"DMy", "[", 
               RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}], 
              RowBox[{"DM", "[", "mm", "]"}]], ",", 
             RowBox[{"{", 
              RowBox[{"ii", ",", "1", ",", "dn"}], "}"}]}], "]"}], ",", 
           FractionBox[
            RowBox[{"DMI", "[", 
             RowBox[{"mm", ",", "jj"}], "]"}], 
            RowBox[{"DM", "[", "mm", "]"}]], ",", "mm"}], "]"}]}], ";"}], 
       "\[IndentingNewLine]", "}"}]}], "]"}], "\[IndentingNewLine]", "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Xishu0", "[", "mm", "]"}], "=", 
     RowBox[{"Insert", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "dn"}], "}"}]}], "]"}], ",", "1", ",", 
       "mm"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "1", ",", 
      RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<Number of grid points\>\"", "\[Rule]", 
  RowBox[{"Length", "[", "xzuo", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<The values of grid points \!\(\*SubscriptBox[\(x\), \(m\)]\) \
are\>\"", "\[Rule]", "xzuo"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\[CapitalPsi]\!\(\*SubscriptBox[\(''\), \(mn\)]\)\>\"", 
  "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Xishu", "[", 
      RowBox[{"mm", ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\[CapitalPsi]\!\(\*SubscriptBox[\('\), \(mn\)]\)\>\"", 
  "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Xishu", "[", 
      RowBox[{"mm", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\!\(\*SubscriptBox[\(\[CapitalPsi]\), \(mn\)]\)\>\"", "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Xishu0", "[", "mm", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.6759624234629993`*^9, {3.6759625860495634`*^9, 3.67596265659212*^9}, {
   3.6759626872258716`*^9, 3.675962892467659*^9}, {3.67596293019174*^9, 
   3.675962942528322*^9}, {3.6759630447198563`*^9, 3.675963154785993*^9}, {
   3.6759633025527763`*^9, 3.675963495750504*^9}, {3.6759635514086876`*^9, 
   3.675963949906818*^9}, {3.6759639802984715`*^9, 3.6759640251642356`*^9}, {
   3.6759641815538363`*^9, 3.6759642766121645`*^9}, {3.675964383774996*^9, 
   3.6759644520237637`*^9}, {3.675964532579984*^9, 3.675964533056011*^9}, {
   3.6759646207859645`*^9, 3.675964620944975*^9}, {3.6759646760750666`*^9, 
   3.675964676481092*^9}, {3.6759647321592207`*^9, 3.6759647739466734`*^9}, {
   3.675966567279064*^9, 3.6759666232076845`*^9}, {3.6759666723353744`*^9, 
   3.6759668743492517`*^9}, {3.6759669415294113`*^9, 
   3.6759669524800196`*^9}, {3.675967023653513*^9, 3.6759670725562286`*^9}, {
   3.6759671199437046`*^9, 3.675967138650751*^9}, {3.67596717468112*^9, 
   3.6759671885598984`*^9}, {3.67596724240212*^9, 3.6759672871821423`*^9}, {
   3.675967409273484*^9, 3.6759674214261384`*^9}, {3.675967475468186*^9, 
   3.6759674849877205`*^9}, {3.675967530800045*^9, 3.6759675481510344`*^9}, {
   3.6759675992137737`*^9, 3.675967600029815*^9}, {3.675967680839818*^9, 
   3.6759677054982653`*^9}, {3.675967737890082*^9, 3.6759677500255113`*^9}, {
   3.6759677836143885`*^9, 3.675967846335066*^9}, {3.6759678899174185`*^9, 
   3.6759681492211323`*^9}, 3.675968224274682*^9, 3.675968389474204*^9, {
   3.675968440821134*^9, 3.675968441017149*^9}, 3.6759694025448184`*^9, {
   3.6759699479710913`*^9, 3.675969948265132*^9}, 3.6759700585908623`*^9, {
   3.6759706842746515`*^9, 3.675970686648759*^9}, {3.675971018253724*^9, 
   3.675971070924326*^9}, {3.675971617059438*^9, 3.6759716335643625`*^9}, {
   3.6759720990616045`*^9, 3.6759721539160905`*^9}, 3.675972184081963*^9, 
   3.675972270021269*^9, {3.6759725786180863`*^9, 3.6759726079867725`*^9}, {
   3.675972693754222*^9, 3.6759727150843363`*^9}, {3.6759730227205744`*^9, 
   3.675973067455084*^9}, {3.675973122674618*^9, 3.675973139168542*^9}, 
   3.675974890664895*^9, 3.675974938133605*^9, {3.675975411894682*^9, 
   3.6759754121657286`*^9}, 3.6759759691642714`*^9, {3.6760565118614116`*^9, 
   3.6760565412920947`*^9}, 3.676056880845516*^9, {3.6760572865847235`*^9, 
   3.6760572877777915`*^9}, 3.682811064763047*^9, {3.6828117444997396`*^9, 
   3.682811822601656*^9}, {3.6828118564415054`*^9, 3.682811882230229*^9}, {
   3.6828119622436447`*^9, 3.6828120081152925`*^9}, {3.6828121323990374`*^9, 
   3.6828121782739925`*^9}, 3.6828146940554943`*^9, 3.6828147270493193`*^9, 
   3.6828151627337685`*^9, 3.682815572673541*^9, {3.6828171047212963`*^9, 
   3.682817104839142*^9}, {3.6828178115714397`*^9, 3.68281781167861*^9}, {
   3.682818353990249*^9, 3.6828183564601336`*^9}, 3.68282192547829*^9, {
   3.682845865006942*^9, 3.6828458895783854`*^9}, {3.6828459394784384`*^9, 
   3.6828459397055845`*^9}, {3.6828461241318655`*^9, 
   3.6828461242680864`*^9}, {3.6828461928505692`*^9, 
   3.6828461930093307`*^9}, {3.682847131068976*^9, 3.6828471312157183`*^9}, 
   3.6828480502545815`*^9, {3.6828483011571107`*^9, 3.682848301319743*^9}, {
   3.682849728016426*^9, 3.6828497283079348`*^9}, 3.682851733576414*^9, {
   3.682855054284144*^9, 3.682855056094044*^9}, 3.6828557236825333`*^9, {
   3.6828590290134106`*^9, 3.6828590291917*^9}, 3.682859985641057*^9, {
   3.6828616675991087`*^9, 3.682861667857625*^9}, {3.683302738035482*^9, 
   3.6833027430906067`*^9}, {3.6854372996992035`*^9, 
   3.6854373007932653`*^9}, {3.685438660421032*^9, 3.6854386607080483`*^9}, 
   3.685529089003772*^9, {3.685534719892441*^9, 3.6855347290519648`*^9}, 
   3.685534763071911*^9, 3.6855348071804333`*^9, {3.685534884429852*^9, 
   3.6855348846478643`*^9}, 3.685534940284047*^9, 3.685534970566779*^9, 
   3.6855350027536197`*^9, 3.685535047497179*^9, {3.685535089869602*^9, 
   3.6855350900456123`*^9}, 3.6855351981397953`*^9, 3.6855352440554214`*^9, {
   3.6855353418990173`*^9, 3.6855353522986126`*^9}, {3.6855355546231847`*^9, 
   3.6855355548231964`*^9}, 3.6855361229866934`*^9, {3.689880058742367*^9, 
   3.689880072107131*^9}, 3.689880112371434*^9, {3.689880433315791*^9, 
   3.6898804425093164`*^9}, 3.6898805814352627`*^9, {3.6905436739893265`*^9, 
   3.6905436743013268`*^9}, 3.6961956331154366`*^9, {3.696197256456332*^9, 
   3.696197265722399*^9}, {3.6961973507254715`*^9, 3.6961974057228436`*^9}, 
   3.6961995709825974`*^9, {3.6962006190853205`*^9, 3.696200619163449*^9}, {
   3.6962405585741663`*^9, 3.696240559183572*^9}}],

Cell[BoxData[
 RowBox[{"\<\"Number of grid points\"\>", "\[Rule]", "18"}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.696240564402568*^9, 
   3.6962420961440144`*^9, 3.696242643930164*^9, 3.6989199924646606`*^9}],

Cell[BoxData[
 RowBox[{"\<\"The values of grid points \\!\\(\\*SubscriptBox[\\(x\\), \
\\(m\\)]\\) are\"\>", "\[Rule]", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    FractionBox["1", "17"], ",", 
    FractionBox["2", "17"], ",", 
    FractionBox["3", "17"], ",", 
    FractionBox["4", "17"], ",", 
    FractionBox["5", "17"], ",", 
    FractionBox["6", "17"], ",", 
    FractionBox["7", "17"], ",", 
    FractionBox["8", "17"], ",", 
    FractionBox["9", "17"], ",", 
    FractionBox["10", "17"], ",", 
    FractionBox["11", "17"], ",", 
    FractionBox["12", "17"], ",", 
    FractionBox["13", "17"], ",", 
    FractionBox["14", "17"], ",", 
    FractionBox["15", "17"], ",", 
    FractionBox["16", "17"], ",", "1"}], "}"}]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.696240564402568*^9, 
   3.6962420961440144`*^9, 3.696242643930164*^9, 3.698919992480291*^9}],

Cell[BoxData[
 RowBox[{"\<\"\[CapitalPsi]\\!\\(\\*SubscriptBox[\\(''\\), \\(mn\\)]\\)\"\>", 
  "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       FractionBox["99560318797", "33633600"], 
       RowBox[{"-", 
        FractionBox["8638205087", "360360"]}], 
       FractionBox["10408653767", "90090"], 
       RowBox[{"-", 
        FractionBox["10998803327", "27027"]}], 
       FractionBox["11293878107", "10296"], 
       RowBox[{"-", 
        FractionBox["458836919", "198"]}], 
       FractionBox["11588952887", "2970"], 
       RowBox[{"-", 
        FractionBox["11673259967", "2205"]}], 
       FractionBox["11736490277", "2016"], 
       RowBox[{"-", 
        FractionBox["1309518823", "252"]}], 
       FractionBox["11825012711", "3150"], 
       RowBox[{"-", 
        FractionBox["1077927517", "495"]}], 
       FractionBox["11884027667", "11880"], 
       RowBox[{"-", 
        FractionBox["915901979", "2574"]}], 
       FractionBox["11926181207", "126126"], 
       RowBox[{"-", 
        FractionBox["11943042623", "675675"]}], 
       FractionBox["5978898181", "2882880"], 
       RowBox[{"-", 
        FractionBox["41421503", "360360"]}]},
      {
       FractionBox["41421503", "360360"], 
       FractionBox["2724744887", "3057600"], 
       RowBox[{"-", 
        FractionBox["287589391", "45045"]}], 
       FractionBox["391733431", "18018"], 
       RowBox[{"-", 
        FractionBox["426448111", "7722"]}], 
       FractionBox["443805451", "3960"], 
       RowBox[{"-", 
        FractionBox["90843971", "495"]}], 
       FractionBox["461162791", "1890"], 
       RowBox[{"-", 
        FractionBox["466122031", "1764"]}], 
       FractionBox["469841461", "2016"], 
       RowBox[{"-", 
        FractionBox["52526039", "315"]}], 
       FractionBox["475048663", "4950"], 
       RowBox[{"-", 
        FractionBox["3941671", "90"]}], 
       FractionBox["478520131", "30888"], 
       RowBox[{"-", 
        FractionBox["36911947", "9009"]}], 
       FractionBox["480999751", "630630"], 
       RowBox[{"-", 
        FractionBox["481991599", "5405400"]}], 
       FractionBox["14201749", "2882880"]},
      {
       RowBox[{"-", 
        FractionBox["14201749", "2882880"]}], 
       FractionBox["293501753", "1441440"], 
       FractionBox["22221499", "161700"], 
       RowBox[{"-", 
        FractionBox["85213673", "36036"]}], 
       FractionBox["137285693", "20592"], 
       RowBox[{"-", 
        FractionBox["154643033", "11880"]}], 
       FractionBox["163321703", "7920"], 
       RowBox[{"-", 
        FractionBox["33705781", "1260"]}], 
       FractionBox["172000373", "6048"], 
       RowBox[{"-", 
        FractionBox["174479993", "7056"]}], 
       FractionBox["44084927", "2520"], 
       RowBox[{"-", 
        FractionBox["19754017", "1980"]}], 
       FractionBox["178943309", "39600"], 
       RowBox[{"-", 
        FractionBox["16353643", "10296"]}], 
       FractionBox["180679043", "432432"], 
       RowBox[{"-", 
        FractionBox["1073057", "13860"]}], 
       FractionBox["181918853", "20180160"], 
       RowBox[{"-", 
        FractionBox["10730281", "21621600"]}]},
      {
       FractionBox["10730281", "21621600"], 
       RowBox[{"-", 
        FractionBox["199772117", "14414400"]}], 
       FractionBox["251844137", "900900"], 
       RowBox[{"-", 
        FractionBox["153378947", "573300"]}], 
       RowBox[{"-", 
        FractionBox["43556057", "51480"]}], 
       FractionBox["95628077", "39600"], 
       RowBox[{"-", 
        FractionBox["112985417", "29700"]}], 
       FractionBox["121664087", "25200"], 
       RowBox[{"-", 
        FractionBox["126871289", "25200"]}], 
       FractionBox["130342757", "30240"], 
       RowBox[{"-", 
        FractionBox["132822377", "44100"]}], 
       FractionBox["33670523", "19800"], 
       RowBox[{"-", 
        FractionBox["15125393", "19800"]}], 
       FractionBox["137285693", "514800"], 
       RowBox[{"-", 
        FractionBox["1142417", "16380"]}], 
       FractionBox["139021427", "10810800"], 
       RowBox[{"-", 
        FractionBox["10745309", "7207200"]}], 
       FractionBox["8250661", "100900800"]},
      {
       RowBox[{"-", 
        FractionBox["8250661", "100900800"]}], 
       FractionBox["148939907", "75675600"], 
       RowBox[{"-", 
        FractionBox["166297247", "6306300"]}], 
       FractionBox["218369267", "630630"], 
       RowBox[{"-", 
        FractionBox["1865775619", "3603600"]}], 
       RowBox[{"-", 
        FractionBox["10081187", "69300"]}], 
       FractionBox["62153207", "69300"], 
       RowBox[{"-", 
        FractionBox["79510547", "66150"]}], 
       FractionBox["88189217", "70560"], 
       RowBox[{"-", 
        FractionBox["93396419", "88200"]}], 
       FractionBox["96867887", "132300"], 
       RowBox[{"-", 
        FractionBox["14192501", "34650"]}], 
       FractionBox["50603611", "277200"], 
       RowBox[{"-", 
        FractionBox["11405963", "180180"]}], 
       FractionBox["103810823", "6306300"], 
       RowBox[{"-", 
        FractionBox["9523417", "3153150"]}], 
       FractionBox["105546557", "302702400"], 
       RowBox[{"-", 
        FractionBox["480607", "25225200"]}]},
      {
       FractionBox["480607", "25225200"], 
       RowBox[{"-", 
        FractionBox["8570873", "20180160"]}], 
       FractionBox["710651", "145530"], 
       RowBox[{"-", 
        FractionBox["10573643", "252252"]}], 
       FractionBox["14579183", "36036"], 
       RowBox[{"-", 
        FractionBox["2451587", "3600"]}], 
       FractionBox["1442977", "6930"], 
       FractionBox["2562563", "8820"], 
       RowBox[{"-", 
        FractionBox["3897743", "10584"]}], 
       FractionBox["4565333", "14112"], 
       RowBox[{"-", 
        FractionBox["4965887", "22050"]}], 
       FractionBox["5232923", "41580"], 
       RowBox[{"-", 
        FractionBox["110687", "1980"]}], 
       FractionBox["2783359", "144144"], 
       RowBox[{"-", 
        FractionBox["630887", "126126"]}], 
       FractionBox["88723", "97020"], 
       RowBox[{"-", 
        FractionBox["48263", "458640"]}], 
       FractionBox["347089", "60540480"]},
      {
       RowBox[{"-", 
        FractionBox["347089", "60540480"]}], 
       FractionBox["6167549", "50450400"], 
       RowBox[{"-", 
        FractionBox["6568103", "5045040"]}], 
       FractionBox["7235693", "756756"], 
       RowBox[{"-", 
        FractionBox["8570873", "144144"]}], 
       FractionBox["12576413", "27720"], 
       RowBox[{"-", 
        FractionBox["54568691", "69300"]}], 
       FractionBox["3445747", "8820"], 
       FractionBox["559793", "14112"], 
       RowBox[{"-", 
        FractionBox["1894973", "21168"]}], 
       FractionBox["2562563", "35280"], 
       RowBox[{"-", 
        FractionBox["2963117", "69300"]}], 
       FractionBox["3230153", "166320"], 
       RowBox[{"-", 
        FractionBox["488699", "72072"]}], 
       FractionBox["890987", "504504"], 
       RowBox[{"-", 
        FractionBox["45373", "140140"]}], 
       FractionBox["150569", "4036032"], 
       RowBox[{"-", 
        FractionBox["20519", "10090080"]}]},
      {
       FractionBox["20519", "10090080"], 
       RowBox[{"-", 
        FractionBox["52309", "1235520"]}], 
       FractionBox["55777", "128700"], 
       RowBox[{"-", 
        FractionBox["60979", "20592"]}], 
       FractionBox["487543", "30888"], 
       RowBox[{"-", 
        FractionBox["608923", "7920"]}], 
       FractionBox["973063", "1980"], 
       RowBox[{"-", 
        FractionBox["37579537", "44100"]}], 
       FractionBox["69071", "144"], 
       RowBox[{"-", 
        FractionBox["17051", "288"]}], 
       RowBox[{"-", 
        FractionBox["289", "540"]}], 
       FractionBox["62713", "7920"], 
       RowBox[{"-", 
        FractionBox["99127", "19800"]}], 
       FractionBox["123403", "61776"], 
       RowBox[{"-", 
        FractionBox["140743", "252252"]}], 
       FractionBox["5491", "51480"], 
       RowBox[{"-", 
        FractionBox["289", "22880"]}], 
       FractionBox["289", "411840"]},
      {
       RowBox[{"-", 
        FractionBox["289", "411840"]}], 
       FractionBox["4624", "315315"], 
       RowBox[{"-", 
        FractionBox["578", "3861"]}], 
       FractionBox["32368", "32175"], 
       RowBox[{"-", 
        FractionBox["2023", "396"]}], 
       FractionBox["32368", "1485"], 
       RowBox[{"-", 
        FractionBox["4046", "45"]}], 
       FractionBox["4624", "9"], 
       RowBox[{"-", 
        FractionBox["311469461", "352800"]}], 
       FractionBox["4624", "9"], 
       RowBox[{"-", 
        FractionBox["4046", "45"]}], 
       FractionBox["32368", "1485"], 
       RowBox[{"-", 
        FractionBox["2023", "396"]}], 
       FractionBox["32368", "32175"], 
       RowBox[{"-", 
        FractionBox["578", "3861"]}], 
       FractionBox["4624", "315315"], 
       RowBox[{"-", 
        FractionBox["289", "411840"]}], "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["289", "411840"]}], 
       FractionBox["4624", "315315"], 
       RowBox[{"-", 
        FractionBox["578", "3861"]}], 
       FractionBox["32368", "32175"], 
       RowBox[{"-", 
        FractionBox["2023", "396"]}], 
       FractionBox["32368", "1485"], 
       RowBox[{"-", 
        FractionBox["4046", "45"]}], 
       FractionBox["4624", "9"], 
       RowBox[{"-", 
        FractionBox["311469461", "352800"]}], 
       FractionBox["4624", "9"], 
       RowBox[{"-", 
        FractionBox["4046", "45"]}], 
       FractionBox["32368", "1485"], 
       RowBox[{"-", 
        FractionBox["2023", "396"]}], 
       FractionBox["32368", "32175"], 
       RowBox[{"-", 
        FractionBox["578", "3861"]}], 
       FractionBox["4624", "315315"], 
       RowBox[{"-", 
        FractionBox["289", "411840"]}]},
      {
       FractionBox["289", "411840"], 
       RowBox[{"-", 
        FractionBox["289", "22880"]}], 
       FractionBox["5491", "51480"], 
       RowBox[{"-", 
        FractionBox["140743", "252252"]}], 
       FractionBox["123403", "61776"], 
       RowBox[{"-", 
        FractionBox["99127", "19800"]}], 
       FractionBox["62713", "7920"], 
       RowBox[{"-", 
        FractionBox["289", "540"]}], 
       RowBox[{"-", 
        FractionBox["17051", "288"]}], 
       FractionBox["69071", "144"], 
       RowBox[{"-", 
        FractionBox["37579537", "44100"]}], 
       FractionBox["973063", "1980"], 
       RowBox[{"-", 
        FractionBox["608923", "7920"]}], 
       FractionBox["487543", "30888"], 
       RowBox[{"-", 
        FractionBox["60979", "20592"]}], 
       FractionBox["55777", "128700"], 
       RowBox[{"-", 
        FractionBox["52309", "1235520"]}], 
       FractionBox["20519", "10090080"]},
      {
       RowBox[{"-", 
        FractionBox["20519", "10090080"]}], 
       FractionBox["150569", "4036032"], 
       RowBox[{"-", 
        FractionBox["45373", "140140"]}], 
       FractionBox["890987", "504504"], 
       RowBox[{"-", 
        FractionBox["488699", "72072"]}], 
       FractionBox["3230153", "166320"], 
       RowBox[{"-", 
        FractionBox["2963117", "69300"]}], 
       FractionBox["2562563", "35280"], 
       RowBox[{"-", 
        FractionBox["1894973", "21168"]}], 
       FractionBox["559793", "14112"], 
       FractionBox["3445747", "8820"], 
       RowBox[{"-", 
        FractionBox["54568691", "69300"]}], 
       FractionBox["12576413", "27720"], 
       RowBox[{"-", 
        FractionBox["8570873", "144144"]}], 
       FractionBox["7235693", "756756"], 
       RowBox[{"-", 
        FractionBox["6568103", "5045040"]}], 
       FractionBox["6167549", "50450400"], 
       RowBox[{"-", 
        FractionBox["347089", "60540480"]}]},
      {
       FractionBox["347089", "60540480"], 
       RowBox[{"-", 
        FractionBox["48263", "458640"]}], 
       FractionBox["88723", "97020"], 
       RowBox[{"-", 
        FractionBox["630887", "126126"]}], 
       FractionBox["2783359", "144144"], 
       RowBox[{"-", 
        FractionBox["110687", "1980"]}], 
       FractionBox["5232923", "41580"], 
       RowBox[{"-", 
        FractionBox["4965887", "22050"]}], 
       FractionBox["4565333", "14112"], 
       RowBox[{"-", 
        FractionBox["3897743", "10584"]}], 
       FractionBox["2562563", "8820"], 
       FractionBox["1442977", "6930"], 
       RowBox[{"-", 
        FractionBox["2451587", "3600"]}], 
       FractionBox["14579183", "36036"], 
       RowBox[{"-", 
        FractionBox["10573643", "252252"]}], 
       FractionBox["710651", "145530"], 
       RowBox[{"-", 
        FractionBox["8570873", "20180160"]}], 
       FractionBox["480607", "25225200"]},
      {
       RowBox[{"-", 
        FractionBox["480607", "25225200"]}], 
       FractionBox["105546557", "302702400"], 
       RowBox[{"-", 
        FractionBox["9523417", "3153150"]}], 
       FractionBox["103810823", "6306300"], 
       RowBox[{"-", 
        FractionBox["11405963", "180180"]}], 
       FractionBox["50603611", "277200"], 
       RowBox[{"-", 
        FractionBox["14192501", "34650"]}], 
       FractionBox["96867887", "132300"], 
       RowBox[{"-", 
        FractionBox["93396419", "88200"]}], 
       FractionBox["88189217", "70560"], 
       RowBox[{"-", 
        FractionBox["79510547", "66150"]}], 
       FractionBox["62153207", "69300"], 
       RowBox[{"-", 
        FractionBox["10081187", "69300"]}], 
       RowBox[{"-", 
        FractionBox["1865775619", "3603600"]}], 
       FractionBox["218369267", "630630"], 
       RowBox[{"-", 
        FractionBox["166297247", "6306300"]}], 
       FractionBox["148939907", "75675600"], 
       RowBox[{"-", 
        FractionBox["8250661", "100900800"]}]},
      {
       FractionBox["8250661", "100900800"], 
       RowBox[{"-", 
        FractionBox["10745309", "7207200"]}], 
       FractionBox["139021427", "10810800"], 
       RowBox[{"-", 
        FractionBox["1142417", "16380"]}], 
       FractionBox["137285693", "514800"], 
       RowBox[{"-", 
        FractionBox["15125393", "19800"]}], 
       FractionBox["33670523", "19800"], 
       RowBox[{"-", 
        FractionBox["132822377", "44100"]}], 
       FractionBox["130342757", "30240"], 
       RowBox[{"-", 
        FractionBox["126871289", "25200"]}], 
       FractionBox["121664087", "25200"], 
       RowBox[{"-", 
        FractionBox["112985417", "29700"]}], 
       FractionBox["95628077", "39600"], 
       RowBox[{"-", 
        FractionBox["43556057", "51480"]}], 
       RowBox[{"-", 
        FractionBox["153378947", "573300"]}], 
       FractionBox["251844137", "900900"], 
       RowBox[{"-", 
        FractionBox["199772117", "14414400"]}], 
       FractionBox["10730281", "21621600"]},
      {
       RowBox[{"-", 
        FractionBox["10730281", "21621600"]}], 
       FractionBox["181918853", "20180160"], 
       RowBox[{"-", 
        FractionBox["1073057", "13860"]}], 
       FractionBox["180679043", "432432"], 
       RowBox[{"-", 
        FractionBox["16353643", "10296"]}], 
       FractionBox["178943309", "39600"], 
       RowBox[{"-", 
        FractionBox["19754017", "1980"]}], 
       FractionBox["44084927", "2520"], 
       RowBox[{"-", 
        FractionBox["174479993", "7056"]}], 
       FractionBox["172000373", "6048"], 
       RowBox[{"-", 
        FractionBox["33705781", "1260"]}], 
       FractionBox["163321703", "7920"], 
       RowBox[{"-", 
        FractionBox["154643033", "11880"]}], 
       FractionBox["137285693", "20592"], 
       RowBox[{"-", 
        FractionBox["85213673", "36036"]}], 
       FractionBox["22221499", "161700"], 
       FractionBox["293501753", "1441440"], 
       RowBox[{"-", 
        FractionBox["14201749", "2882880"]}]},
      {
       FractionBox["14201749", "2882880"], 
       RowBox[{"-", 
        FractionBox["481991599", "5405400"]}], 
       FractionBox["480999751", "630630"], 
       RowBox[{"-", 
        FractionBox["36911947", "9009"]}], 
       FractionBox["478520131", "30888"], 
       RowBox[{"-", 
        FractionBox["3941671", "90"]}], 
       FractionBox["475048663", "4950"], 
       RowBox[{"-", 
        FractionBox["52526039", "315"]}], 
       FractionBox["469841461", "2016"], 
       RowBox[{"-", 
        FractionBox["466122031", "1764"]}], 
       FractionBox["461162791", "1890"], 
       RowBox[{"-", 
        FractionBox["90843971", "495"]}], 
       FractionBox["443805451", "3960"], 
       RowBox[{"-", 
        FractionBox["426448111", "7722"]}], 
       FractionBox["391733431", "18018"], 
       RowBox[{"-", 
        FractionBox["287589391", "45045"]}], 
       FractionBox["2724744887", "3057600"], 
       FractionBox["41421503", "360360"]},
      {
       RowBox[{"-", 
        FractionBox["41421503", "360360"]}], 
       FractionBox["5978898181", "2882880"], 
       RowBox[{"-", 
        FractionBox["11943042623", "675675"]}], 
       FractionBox["11926181207", "126126"], 
       RowBox[{"-", 
        FractionBox["915901979", "2574"]}], 
       FractionBox["11884027667", "11880"], 
       RowBox[{"-", 
        FractionBox["1077927517", "495"]}], 
       FractionBox["11825012711", "3150"], 
       RowBox[{"-", 
        FractionBox["1309518823", "252"]}], 
       FractionBox["11736490277", "2016"], 
       RowBox[{"-", 
        FractionBox["11673259967", "2205"]}], 
       FractionBox["11588952887", "2970"], 
       RowBox[{"-", 
        FractionBox["458836919", "198"]}], 
       FractionBox["11293878107", "10296"], 
       RowBox[{"-", 
        FractionBox["10998803327", "27027"]}], 
       FractionBox["10408653767", "90090"], 
       RowBox[{"-", 
        FractionBox["8638205087", "360360"]}], 
       FractionBox["99560318797", "33633600"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.696240564402568*^9, 
   3.6962420961440144`*^9, 3.696242643930164*^9, 3.6989199926365423`*^9}],

Cell[BoxData[
 RowBox[{"\<\"\[CapitalPsi]\\!\\(\\*SubscriptBox[\\('\\), \\(mn\\)]\\)\"\>", 
  "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", 
        FractionBox["42142223", "720720"]}], "289", 
       RowBox[{"-", "1156"}], 
       FractionBox["11560", "3"], 
       RowBox[{"-", "10115"}], 
       FractionBox["105196", "5"], 
       RowBox[{"-", 
        FractionBox["105196", "3"]}], 
       FractionBox["330616", "7"], 
       RowBox[{"-", 
        FractionBox["206635", "4"]}], 
       FractionBox["413270", "9"], 
       RowBox[{"-", 
        FractionBox["165308", "5"]}], 
       FractionBox["210392", "11"], 
       RowBox[{"-", 
        FractionBox["26299", "3"]}], 
       FractionBox["40460", "13"], 
       RowBox[{"-", 
        FractionBox["5780", "7"]}], 
       FractionBox["2312", "15"], 
       RowBox[{"-", 
        FractionBox["289", "16"]}], "1"},
      {
       RowBox[{"-", "1"}], 
       RowBox[{"-", 
        FractionBox["29169263", "720720"]}], "136", 
       RowBox[{"-", "340"}], 
       FractionBox["2380", "3"], 
       RowBox[{"-", "1547"}], 
       FractionBox["12376", "5"], 
       RowBox[{"-", 
        FractionBox["9724", "3"]}], 
       FractionBox["24310", "7"], 
       RowBox[{"-", 
        FractionBox["12155", "4"]}], 
       FractionBox["19448", "9"], 
       RowBox[{"-", 
        FractionBox["6188", "5"]}], 
       FractionBox["6188", "11"], 
       RowBox[{"-", 
        FractionBox["595", "3"]}], 
       FractionBox["680", "13"], 
       RowBox[{"-", 
        FractionBox["68", "7"]}], 
       FractionBox["17", "15"], 
       RowBox[{"-", 
        FractionBox["1", "16"]}]},
      {
       FractionBox["1", "16"], 
       RowBox[{"-", 
        FractionBox["17", "8"]}], 
       RowBox[{"-", 
        FractionBox["11138689", "360360"]}], "85", 
       RowBox[{"-", 
        FractionBox["595", "4"]}], 
       FractionBox["1547", "6"], 
       RowBox[{"-", 
        FractionBox["1547", "4"]}], 
       FractionBox["2431", "5"], 
       RowBox[{"-", 
        FractionBox["12155", "24"]}], 
       FractionBox["12155", "28"], 
       RowBox[{"-", 
        FractionBox["2431", "8"]}], 
       FractionBox["1547", "9"], 
       RowBox[{"-", 
        FractionBox["1547", "20"]}], 
       FractionBox["595", "22"], 
       RowBox[{"-", 
        FractionBox["85", "12"]}], 
       FractionBox["17", "13"], 
       RowBox[{"-", 
        FractionBox["17", "112"]}], 
       FractionBox["1", "120"]},
      {
       RowBox[{"-", 
        FractionBox["1", "120"]}], 
       FractionBox["17", "80"], 
       RowBox[{"-", 
        FractionBox["17", "5"]}], 
       RowBox[{"-", 
        FractionBox["8688241", "360360"]}], 
       FractionBox["119", "2"], 
       RowBox[{"-", 
        FractionBox["1547", "20"]}], 
       FractionBox["1547", "15"], 
       RowBox[{"-", 
        FractionBox["2431", "20"]}], 
       FractionBox["2431", "20"], 
       RowBox[{"-", 
        FractionBox["2431", "24"]}], 
       FractionBox["2431", "35"], 
       RowBox[{"-", 
        FractionBox["1547", "40"]}], 
       FractionBox["1547", "90"], 
       RowBox[{"-", 
        FractionBox["119", "20"]}], 
       FractionBox["17", "11"], 
       RowBox[{"-", 
        FractionBox["17", "60"]}], 
       FractionBox["17", "520"], 
       RowBox[{"-", 
        FractionBox["1", "560"]}]},
      {
       FractionBox["1", "560"], 
       RowBox[{"-", 
        FractionBox["17", "420"]}], 
       FractionBox["17", "35"], 
       RowBox[{"-", 
        FractionBox["34", "7"]}], 
       RowBox[{"-", 
        FractionBox["6719131", "360360"]}], 
       FractionBox["221", "5"], 
       RowBox[{"-", 
        FractionBox["221", "5"]}], 
       FractionBox["4862", "105"], 
       RowBox[{"-", 
        FractionBox["2431", "56"]}], 
       FractionBox["2431", "70"], 
       RowBox[{"-", 
        FractionBox["2431", "105"]}], 
       FractionBox["442", "35"], 
       RowBox[{"-", 
        FractionBox["221", "40"]}], 
       FractionBox["17", "9"], 
       RowBox[{"-", 
        FractionBox["17", "35"]}], 
       FractionBox["34", "385"], 
       RowBox[{"-", 
        FractionBox["17", "1680"]}], 
       FractionBox["1", "1820"]},
      {
       RowBox[{"-", 
        FractionBox["1", "1820"]}], 
       FractionBox["17", "1456"], 
       RowBox[{"-", 
        FractionBox["34", "273"]}], 
       FractionBox["85", "91"], 
       RowBox[{"-", 
        FractionBox["85", "13"]}], 
       RowBox[{"-", 
        FractionBox["386359", "27720"]}], "34", 
       RowBox[{"-", 
        FractionBox["187", "7"]}], 
       FractionBox["935", "42"], 
       RowBox[{"-", 
        FractionBox["935", "56"]}], 
       FractionBox["374", "35"], 
       RowBox[{"-", 
        FractionBox["17", "3"]}], 
       FractionBox["17", "7"], 
       RowBox[{"-", 
        FractionBox["85", "104"]}], 
       FractionBox["170", "819"], 
       RowBox[{"-", 
        FractionBox["17", "455"]}], 
       FractionBox["17", "4004"], 
       RowBox[{"-", 
        FractionBox["1", "4368"]}]},
      {
       FractionBox["1", "4368"], 
       RowBox[{"-", 
        FractionBox["17", "3640"]}], 
       FractionBox["17", "364"], 
       RowBox[{"-", 
        FractionBox["85", "273"]}], 
       FractionBox["85", "52"], 
       RowBox[{"-", 
        FractionBox["17", "2"]}], 
       RowBox[{"-", 
        FractionBox["268549", "27720"]}], 
       FractionBox["187", "7"], 
       RowBox[{"-", 
        FractionBox["935", "56"]}], 
       FractionBox["935", "84"], 
       RowBox[{"-", 
        FractionBox["187", "28"]}], 
       FractionBox["17", "5"], 
       RowBox[{"-", 
        FractionBox["17", "12"]}], 
       FractionBox["85", "182"], 
       RowBox[{"-", 
        FractionBox["85", "728"]}], 
       FractionBox["17", "819"], 
       RowBox[{"-", 
        FractionBox["17", "7280"]}], 
       FractionBox["1", "8008"]},
      {
       RowBox[{"-", 
        FractionBox["1", "8008"]}], 
       FractionBox["17", "6864"], 
       RowBox[{"-", 
        FractionBox["17", "715"]}], 
       FractionBox["85", "572"], 
       RowBox[{"-", 
        FractionBox["595", "858"]}], 
       FractionBox["119", "44"], 
       RowBox[{"-", 
        FractionBox["119", "11"]}], 
       RowBox[{"-", 
        FractionBox["2057", "360"]}], 
       FractionBox["85", "4"], 
       RowBox[{"-", 
        FractionBox["85", "8"]}], 
       FractionBox["17", "3"], 
       RowBox[{"-", 
        FractionBox["119", "44"]}], 
       FractionBox["119", "110"], 
       RowBox[{"-", 
        FractionBox["595", "1716"]}], 
       FractionBox["85", "1001"], 
       RowBox[{"-", 
        FractionBox["17", "1144"]}], 
       FractionBox["17", "10296"], 
       RowBox[{"-", 
        FractionBox["1", "11440"]}]},
      {
       FractionBox["1", "11440"], 
       RowBox[{"-", 
        FractionBox["17", "10010"]}], 
       FractionBox["34", "2145"], 
       RowBox[{"-", 
        FractionBox["68", "715"]}], 
       FractionBox["119", "286"], 
       RowBox[{"-", 
        FractionBox["238", "165"]}], 
       FractionBox["238", "55"], 
       RowBox[{"-", 
        FractionBox["68", "5"]}], 
       RowBox[{"-", 
        FractionBox["17", "9"]}], "17", 
       RowBox[{"-", 
        FractionBox["34", "5"]}], 
       FractionBox["476", "165"], 
       RowBox[{"-", 
        FractionBox["119", "110"]}], 
       FractionBox["238", "715"], 
       RowBox[{"-", 
        FractionBox["34", "429"]}], 
       FractionBox["68", "5005"], 
       RowBox[{"-", 
        FractionBox["17", "11440"]}], 
       FractionBox["1", "12870"]},
      {
       RowBox[{"-", 
        FractionBox["1", "12870"]}], 
       FractionBox["17", "11440"], 
       RowBox[{"-", 
        FractionBox["68", "5005"]}], 
       FractionBox["34", "429"], 
       RowBox[{"-", 
        FractionBox["238", "715"]}], 
       FractionBox["119", "110"], 
       RowBox[{"-", 
        FractionBox["476", "165"]}], 
       FractionBox["34", "5"], 
       RowBox[{"-", "17"}], 
       FractionBox["17", "9"], 
       FractionBox["68", "5"], 
       RowBox[{"-", 
        FractionBox["238", "55"]}], 
       FractionBox["238", "165"], 
       RowBox[{"-", 
        FractionBox["119", "286"]}], 
       FractionBox["68", "715"], 
       RowBox[{"-", 
        FractionBox["34", "2145"]}], 
       FractionBox["17", "10010"], 
       RowBox[{"-", 
        FractionBox["1", "11440"]}]},
      {
       FractionBox["1", "11440"], 
       RowBox[{"-", 
        FractionBox["17", "10296"]}], 
       FractionBox["17", "1144"], 
       RowBox[{"-", 
        FractionBox["85", "1001"]}], 
       FractionBox["595", "1716"], 
       RowBox[{"-", 
        FractionBox["119", "110"]}], 
       FractionBox["119", "44"], 
       RowBox[{"-", 
        FractionBox["17", "3"]}], 
       FractionBox["85", "8"], 
       RowBox[{"-", 
        FractionBox["85", "4"]}], 
       FractionBox["2057", "360"], 
       FractionBox["119", "11"], 
       RowBox[{"-", 
        FractionBox["119", "44"]}], 
       FractionBox["595", "858"], 
       RowBox[{"-", 
        FractionBox["85", "572"]}], 
       FractionBox["17", "715"], 
       RowBox[{"-", 
        FractionBox["17", "6864"]}], 
       FractionBox["1", "8008"]},
      {
       RowBox[{"-", 
        FractionBox["1", "8008"]}], 
       FractionBox["17", "7280"], 
       RowBox[{"-", 
        FractionBox["17", "819"]}], 
       FractionBox["85", "728"], 
       RowBox[{"-", 
        FractionBox["85", "182"]}], 
       FractionBox["17", "12"], 
       RowBox[{"-", 
        FractionBox["17", "5"]}], 
       FractionBox["187", "28"], 
       RowBox[{"-", 
        FractionBox["935", "84"]}], 
       FractionBox["935", "56"], 
       RowBox[{"-", 
        FractionBox["187", "7"]}], 
       FractionBox["268549", "27720"], 
       FractionBox["17", "2"], 
       RowBox[{"-", 
        FractionBox["85", "52"]}], 
       FractionBox["85", "273"], 
       RowBox[{"-", 
        FractionBox["17", "364"]}], 
       FractionBox["17", "3640"], 
       RowBox[{"-", 
        FractionBox["1", "4368"]}]},
      {
       FractionBox["1", "4368"], 
       RowBox[{"-", 
        FractionBox["17", "4004"]}], 
       FractionBox["17", "455"], 
       RowBox[{"-", 
        FractionBox["170", "819"]}], 
       FractionBox["85", "104"], 
       RowBox[{"-", 
        FractionBox["17", "7"]}], 
       FractionBox["17", "3"], 
       RowBox[{"-", 
        FractionBox["374", "35"]}], 
       FractionBox["935", "56"], 
       RowBox[{"-", 
        FractionBox["935", "42"]}], 
       FractionBox["187", "7"], 
       RowBox[{"-", "34"}], 
       FractionBox["386359", "27720"], 
       FractionBox["85", "13"], 
       RowBox[{"-", 
        FractionBox["85", "91"]}], 
       FractionBox["34", "273"], 
       RowBox[{"-", 
        FractionBox["17", "1456"]}], 
       FractionBox["1", "1820"]},
      {
       RowBox[{"-", 
        FractionBox["1", "1820"]}], 
       FractionBox["17", "1680"], 
       RowBox[{"-", 
        FractionBox["34", "385"]}], 
       FractionBox["17", "35"], 
       RowBox[{"-", 
        FractionBox["17", "9"]}], 
       FractionBox["221", "40"], 
       RowBox[{"-", 
        FractionBox["442", "35"]}], 
       FractionBox["2431", "105"], 
       RowBox[{"-", 
        FractionBox["2431", "70"]}], 
       FractionBox["2431", "56"], 
       RowBox[{"-", 
        FractionBox["4862", "105"]}], 
       FractionBox["221", "5"], 
       RowBox[{"-", 
        FractionBox["221", "5"]}], 
       FractionBox["6719131", "360360"], 
       FractionBox["34", "7"], 
       RowBox[{"-", 
        FractionBox["17", "35"]}], 
       FractionBox["17", "420"], 
       RowBox[{"-", 
        FractionBox["1", "560"]}]},
      {
       FractionBox["1", "560"], 
       RowBox[{"-", 
        FractionBox["17", "520"]}], 
       FractionBox["17", "60"], 
       RowBox[{"-", 
        FractionBox["17", "11"]}], 
       FractionBox["119", "20"], 
       RowBox[{"-", 
        FractionBox["1547", "90"]}], 
       FractionBox["1547", "40"], 
       RowBox[{"-", 
        FractionBox["2431", "35"]}], 
       FractionBox["2431", "24"], 
       RowBox[{"-", 
        FractionBox["2431", "20"]}], 
       FractionBox["2431", "20"], 
       RowBox[{"-", 
        FractionBox["1547", "15"]}], 
       FractionBox["1547", "20"], 
       RowBox[{"-", 
        FractionBox["119", "2"]}], 
       FractionBox["8688241", "360360"], 
       FractionBox["17", "5"], 
       RowBox[{"-", 
        FractionBox["17", "80"]}], 
       FractionBox["1", "120"]},
      {
       RowBox[{"-", 
        FractionBox["1", "120"]}], 
       FractionBox["17", "112"], 
       RowBox[{"-", 
        FractionBox["17", "13"]}], 
       FractionBox["85", "12"], 
       RowBox[{"-", 
        FractionBox["595", "22"]}], 
       FractionBox["1547", "20"], 
       RowBox[{"-", 
        FractionBox["1547", "9"]}], 
       FractionBox["2431", "8"], 
       RowBox[{"-", 
        FractionBox["12155", "28"]}], 
       FractionBox["12155", "24"], 
       RowBox[{"-", 
        FractionBox["2431", "5"]}], 
       FractionBox["1547", "4"], 
       RowBox[{"-", 
        FractionBox["1547", "6"]}], 
       FractionBox["595", "4"], 
       RowBox[{"-", "85"}], 
       FractionBox["11138689", "360360"], 
       FractionBox["17", "8"], 
       RowBox[{"-", 
        FractionBox["1", "16"]}]},
      {
       FractionBox["1", "16"], 
       RowBox[{"-", 
        FractionBox["17", "15"]}], 
       FractionBox["68", "7"], 
       RowBox[{"-", 
        FractionBox["680", "13"]}], 
       FractionBox["595", "3"], 
       RowBox[{"-", 
        FractionBox["6188", "11"]}], 
       FractionBox["6188", "5"], 
       RowBox[{"-", 
        FractionBox["19448", "9"]}], 
       FractionBox["12155", "4"], 
       RowBox[{"-", 
        FractionBox["24310", "7"]}], 
       FractionBox["9724", "3"], 
       RowBox[{"-", 
        FractionBox["12376", "5"]}], "1547", 
       RowBox[{"-", 
        FractionBox["2380", "3"]}], "340", 
       RowBox[{"-", "136"}], 
       FractionBox["29169263", "720720"], "1"},
      {
       RowBox[{"-", "1"}], 
       FractionBox["289", "16"], 
       RowBox[{"-", 
        FractionBox["2312", "15"]}], 
       FractionBox["5780", "7"], 
       RowBox[{"-", 
        FractionBox["40460", "13"]}], 
       FractionBox["26299", "3"], 
       RowBox[{"-", 
        FractionBox["210392", "11"]}], 
       FractionBox["165308", "5"], 
       RowBox[{"-", 
        FractionBox["413270", "9"]}], 
       FractionBox["206635", "4"], 
       RowBox[{"-", 
        FractionBox["330616", "7"]}], 
       FractionBox["105196", "3"], 
       RowBox[{"-", 
        FractionBox["105196", "5"]}], "10115", 
       RowBox[{"-", 
        FractionBox["11560", "3"]}], "1156", 
       RowBox[{"-", "289"}], 
       FractionBox["42142223", "720720"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.696240564402568*^9, 
   3.6962420961440144`*^9, 3.696242643930164*^9, 3.698919992667794*^9}],

Cell[BoxData[
 RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\\), \\(mn\\)]\\)\"\>", 
  "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "1", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "1", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "1", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "1"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{
  3.682811277221362*^9, 3.6828118825636215`*^9, 3.682811973027994*^9, 
   3.68281201824497*^9, 3.6828121875633717`*^9, 3.682812817697934*^9, 
   3.6828141854397*^9, 3.6828146996309757`*^9, 3.6828147476410427`*^9, 
   3.682815142499858*^9, 3.6828151725944057`*^9, 3.682815482239978*^9, 
   3.682815627615512*^9, 3.6828173437740045`*^9, 3.682817821306509*^9, 
   3.682821543084928*^9, 3.6828460301811953`*^9, 3.682846127361189*^9, 
   3.682846370370084*^9, 3.6828471336210337`*^9, 3.68284805105501*^9, 
   3.682848302252857*^9, 3.682850794224247*^9, 3.6828550586154957`*^9, 
   3.682855905555707*^9, 3.6828590467805405`*^9, 3.6828601841608853`*^9, 
   3.682861671557731*^9, 3.6828630524990015`*^9, 3.682873336951771*^9, 
   3.682874254203476*^9, 3.683291168496637*^9, 3.6833021311709013`*^9, 
   3.6833023173812428`*^9, 3.6833027467217016`*^9, 3.685434237092032*^9, 
   3.6854373071686306`*^9, 3.685437523171985*^9, 3.6854386742278214`*^9, 
   3.6855290908318763`*^9, 3.685532943185819*^9, 3.6855334601593885`*^9, 
   3.6855347304610453`*^9, 3.6855347653840427`*^9, 3.685534810332614*^9, 
   3.685534886368963*^9, {3.6855349445102882`*^9, 3.6855349728559093`*^9}, 
   3.685535006732847*^9, 3.685535054769595*^9, 3.6855351014982677`*^9, 
   3.68553515696344*^9, 3.6855352189839873`*^9, 3.6855352772413197`*^9, {
   3.6855353440671415`*^9, 3.6855353544267344`*^9}, 3.68553555611027*^9, 
   3.685536130564127*^9, 3.6898801231110487`*^9, 3.689880538923832*^9, 
   3.689881083313291*^9, {3.690543677405732*^9, 3.6905436881853514`*^9}, 
   3.6905445104783955`*^9, 3.6905475050630875`*^9, 3.6961956343029947`*^9, 
   3.6961957641680584`*^9, 3.696196284936531*^9, 3.696196736533069*^9, 
   3.6961969474622746`*^9, {3.696197383940325*^9, 3.6961974066752386`*^9}, 
   3.6961989062362995`*^9, {3.6961995726389275`*^9, 3.696199592510785*^9}, 
   3.6962000463968153`*^9, 3.696200174977872*^9, 3.6962006649968977`*^9, 
   3.6962011342343063`*^9, 3.6962022480073175`*^9, 3.696240564402568*^9, 
   3.6962420961440144`*^9, 3.696242643930164*^9, 3.698919992667794*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
    StyleBox[
     RowBox[{
     "We", " ", "have", " ", "introduced", " ", "new", " ", "coordinates", 
      " ", "x"}], "Subsection"], 
    StyleBox["=", "Subsection"], 
    RowBox[{
     RowBox[{
      StyleBox["1", "Subsection"], 
      StyleBox["-", "Subsection"], 
      RowBox[{
       RowBox[{
        SubscriptBox[
         StyleBox["r", "Subsection"], "0"], "/", "r"}], " ", "and", " ", 
       "z"}]}], "=", 
     FractionBox[
      RowBox[{"1", "+", "u"}], "2"]}]}], ",", 
   RowBox[{"from", " ", "the", " ", "transformation"}], ",", " ", 
   RowBox[{
    RowBox[{
     StyleBox["we", "Subsection"], 
     StyleBox[" ", "Subsection"], 
     StyleBox["have", "Subsection"], 
     StyleBox[" ", "Subsection"], 
     RowBox[{
      SubscriptBox[
       StyleBox["\[Chi]", "Subsection"], "R"], 
      StyleBox["[", "Subsection"], 
      StyleBox["0", "Subsection"], 
      StyleBox["]", "Subsection"]}]}], 
    StyleBox["=", "Subsection"], 
    StyleBox[" ", "Subsection"], 
    RowBox[{
     RowBox[{
      SubscriptBox[
       StyleBox["\[Chi]", "Subsection"], "S"], 
      StyleBox["[", "Subsection"], 
      StyleBox["0", "Subsection"], 
      StyleBox["]", "Subsection"]}], 
     StyleBox["=", "Subsection"], 
     RowBox[{
      RowBox[{
       SubscriptBox[
        StyleBox["\[Chi]", "Subsection"], "R"], 
       StyleBox["[", "Subsection"], 
       StyleBox["1", "Subsection"], 
       StyleBox["]", "Subsection"]}], 
      StyleBox["=", "Subsection"], 
      RowBox[{
       RowBox[{
        SubscriptBox[
         StyleBox["\[Chi]", "Subsection"], "S"], 
        StyleBox["[", "Subsection"], 
        StyleBox["1", "Subsection"], 
        StyleBox["]", "Subsection"]}], 
       StyleBox["=", "Subsection"], 
       StyleBox["0", "Subsection"]}]}]}]}]}], "Subsection"]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, {3.69620071241726*^9, 
   3.6962009008779416`*^9}, 3.696202937801279*^9, {3.6962432663200054`*^9, 
   3.696243441983797*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{
  "F", ",", "r0", ",", "ri", ",", "aa", ",", "bb", ",", "mj", ",", "\[Omega]",
    ",", "Alm", ",", "V", ",", "\[Sigma]0", ",", "\[Sigma]i", ",", "\[Sigma]",
    ",", "\[CapitalDelta]", ",", "rc", ",", "\[Eta]c", ",", "\[Eta]0", ",", 
   "\[CapitalLambda]", ",", "V0", ",", "Vb", ",", "Frp", ",", "Fb", ",", "x", 
   ",", "r", ",", "Fp"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"$Assumptions", "=", 
  RowBox[{
   RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"x", "\[LessEqual]", "1"}], "&&", 
   RowBox[{"z", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"z", "\[LessEqual]", "1"}], "&&", 
   RowBox[{"aa", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"aa", "\[LessEqual]", 
    FractionBox["1", "2"]}], "&&", 
   RowBox[{"mj", "\[GreaterEqual]", "0"}], "&&", 
   RowBox[{"r0", ">", "0"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r0", "=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["aa", "2"]}]}]]}], ")"}]}]}], ";", 
  RowBox[{"ri", "=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["aa", "2"]}]}]]}], ")"}]}]}], ";", 
  RowBox[{"bb", "=", 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["aa", "2"]}]}]]}], ";", 
  RowBox[{"\[Sigma]", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"r0", "*", "\[Omega]"}], "-", 
     RowBox[{"aa", "*", "mj"}]}], "bb"]}], ";", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "r_", "]"}], "=", 
   RowBox[{
    SuperscriptBox["r", "2"], "-", "r", "+", 
    SuperscriptBox["aa", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["aa", "2"]}], ")"}], "2"], "*", 
        SuperscriptBox["\[Omega]", "2"]}], "-", 
       RowBox[{"2", "*", "aa", "*", "mj", "*", "\[Omega]", "*", "r"}], "+", 
       RowBox[{
        SuperscriptBox["aa", "2"], "*", 
        SuperscriptBox["mj", "2"]}]}], ")"}], "*", 
     SuperscriptBox[
      RowBox[{"\[CapitalDelta]", "[", "r", "]"}], 
      RowBox[{"-", "1"}]]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["aa", "2"]}], "*", 
       SuperscriptBox["\[Omega]", "2"]}], "-", "Alm"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<V\>\"", "\[Rule]", 
  RowBox[{"V", "[", "r", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]0", "=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r0", "2"], "+", 
        SuperscriptBox["aa", "2"]}], ")"}], "*", "\[Omega]"}], "+", 
     RowBox[{"aa", "*", "mj"}]}], 
    RowBox[{"r0", "-", "ri"}]]}], ";", 
  RowBox[{"\[Sigma]i", "=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["ri", "2"], "+", 
        SuperscriptBox["aa", "2"]}], ")"}], "*", "\[Omega]"}], "+", 
     RowBox[{"aa", "*", "mj"}]}], 
    RowBox[{"r0", "-", "ri"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RRa", "[", "x_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "r", " ", "\[Omega]"}]], " ", 
      SuperscriptBox["r", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r0", "+", "ri"}], ")"}], " ", "\[Omega]"}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "aa"}], " ", "mj"}], "+", 
            RowBox[{"r0", " ", "\[Omega]"}]}], 
           RowBox[{"r0", "-", "ri"}]]}], ")"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "r0"}], ")"}], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"aa", " ", "mj"}], "-", 
           RowBox[{"r0", " ", "\[Omega]"}]}], ")"}]}], 
        RowBox[{"r0", "-", "ri"}]]], "*", 
      FractionBox[
       RowBox[{"\[CapitalPsi]0", "[", "x", "]"}], 
       RowBox[{"x", "*", 
        RowBox[{"(", 
         RowBox[{"x", "-", "1"}], ")"}]}]]}], "/.", 
     RowBox[{"r", "\[Rule]", 
      FractionBox["r0", 
       RowBox[{"1", "-", "x"}]]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SSa", "[", "z_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"aa", "*", "\[Omega]", "*", "y"}], "]"}], "*", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}], 
       FractionBox["mj", "2"]], "*", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], 
       FractionBox["mj", "2"]], "*", 
      FractionBox[
       RowBox[{"\[CapitalPhi]0", "[", "z", "]"}], 
       RowBox[{"z", "*", 
        RowBox[{"(", 
         RowBox[{"z", "-", "1"}], ")"}]}]]}], "/.", 
     RowBox[{"y", "\[Rule]", 
      RowBox[{
       RowBox[{"2", "*", "z"}], "-", "1"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqR0", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"\[CapitalDelta]", "[", "r", "]"}], 
           SuperscriptBox["r", "2"]], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{"\[CapitalDelta]", "[", "r", "]"}], 
              SuperscriptBox["r", "2"]], 
             RowBox[{
              RowBox[{"RR0", "'"}], "[", "r", "]"}]}], ",", "r"}], "]"}]}], 
         "+", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["r", "6"]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["aa", "2"], " ", 
                 SuperscriptBox["mj", "2"]}], "-", 
                RowBox[{
                "2", " ", "aa", " ", "mj", " ", "r", " ", "\[Omega]"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["aa", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalDelta]", "[", "r", "]"}], "2"]}], "-", 
             RowBox[{"r", " ", 
              RowBox[{"\[CapitalDelta]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{"Alm", "+", 
                   RowBox[{
                    SuperscriptBox["aa", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
            ")"}]}], "*", 
          RowBox[{"RR0", "[", "r", "]"}]}]}], "]"}], "/.", 
       RowBox[{"RR0", "\[Rule]", " ", 
        RowBox[{"Function", "[", 
         RowBox[{"r", ",", " ", 
          RowBox[{"RRb", "[", 
           RowBox[{"1", "-", 
            FractionBox["r0", "r"]}], "]"}]}], "]"}]}]}], "/.", 
      RowBox[{"r", "\[Rule]", 
       FractionBox["r0", 
        RowBox[{"1", "-", "x"}]]}]}], "]"}], "/.", 
    RowBox[{"RRb", "\[Rule]", "RRa"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqS0", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["y", "2"]}], ")"}], "*", 
           RowBox[{
            RowBox[{"SS0", "'"}], "[", "y", "]"}]}], ",", "y"}], "]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["aa", "2"], "*", 
            SuperscriptBox["\[Omega]", "2"], "*", 
            SuperscriptBox["y", "2"]}], "+", "Alm", "-", 
           FractionBox[
            SuperscriptBox["mj", "2"], 
            RowBox[{"1", "-", 
             SuperscriptBox["y", "2"]}]]}], ")"}], "*", 
         RowBox[{"SS0", "[", "y", "]"}]}]}], "/.", 
       RowBox[{"SS0", "\[Rule]", " ", 
        RowBox[{"Function", "[", 
         RowBox[{"y", ",", " ", 
          RowBox[{"SSb", "[", 
           FractionBox[
            RowBox[{"1", "+", "y"}], "2"], "]"}]}], "]"}]}]}], "/.", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{
        RowBox[{"2", "*", "z"}], "-", "1"}]}]}], "]"}], "/.", 
    RowBox[{"SSb", "\[Rule]", "SSa"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqR1", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     FractionBox["EqR0", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"EqR0", ",", 
        RowBox[{
         RowBox[{"\[CapitalPsi]0", "''"}], "[", "x", "]"}]}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalPsi]0", "''"}], "[", "x", "]"}], ",", 
       RowBox[{
        RowBox[{"\[CapitalPsi]0", "'"}], "[", "x", "]"}], ",", 
       RowBox[{"\[CapitalPsi]0", "[", "x", "]"}]}], "}"}], ",", "Simplify"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqS1", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     FractionBox["EqS0", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"EqS0", ",", 
        RowBox[{
         RowBox[{"\[CapitalPhi]0", "''"}], "[", "z", "]"}]}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalPhi]0", "''"}], "[", "z", "]"}], ",", 
       RowBox[{
        RowBox[{"\[CapitalPhi]0", "'"}], "[", "z", "]"}], ",", 
       RowBox[{"\[CapitalPhi]0", "[", "z", "]"}]}], "}"}], ",", "Simplify"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DairuR", "[", "mm_", "]"}], ":=", 
  RowBox[{
   RowBox[{"EqR1", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[CapitalPsi]0", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
       RowBox[{"Xishu", "[", 
        RowBox[{"mm", ",", "2"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[CapitalPsi]0", "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
       RowBox[{"Xishu", "[", 
        RowBox[{"mm", ",", "1"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[CapitalPsi]0", "[", "x", "]"}], "\[Rule]", 
       RowBox[{"Xishu0", "[", "mm", "]"}]}]}], "}"}]}], "/.", 
   RowBox[{"x", "\[Rule]", 
    RowBox[{"xzuo", "[", 
     RowBox[{"[", "mm", "]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DairuS", "[", "mm_", "]"}], ":=", 
  RowBox[{
   RowBox[{"EqS1", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[CapitalPhi]0", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "z", "]"}], "\[Rule]", 
       RowBox[{"Xishu", "[", 
        RowBox[{"mm", ",", "2"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[CapitalPhi]0", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}], "\[Rule]", 
       RowBox[{"Xishu", "[", 
        RowBox[{"mm", ",", "1"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[CapitalPhi]0", "[", "z", "]"}], "\[Rule]", 
       RowBox[{"Xishu0", "[", "mm", "]"}]}]}], "}"}]}], "/.", 
   RowBox[{"z", "\[Rule]", 
    RowBox[{"xzuo", "[", 
     RowBox[{"[", "mm", "]"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.696240812763459*^9, 3.6962408162167435`*^9}, {
  3.696240978501005*^9, 3.6962409796637325`*^9}, {3.696241143835997*^9, 
  3.696241148320583*^9}, {3.696241249835049*^9, 3.696241295944601*^9}, {
  3.6962413478989058`*^9, 3.696241353210471*^9}, {3.696256232743258*^9, 
  3.6962562419432135`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{"x", "\[LessEqual]", "1"}], "&&", 
  RowBox[{"z", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{"z", "\[LessEqual]", "1"}], "&&", 
  RowBox[{"aa", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{"aa", "\[LessEqual]", 
   FractionBox["1", "2"]}], "&&", 
  RowBox[{"mj", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{"r0", ">", "0"}]}]], "Output",
 CellChangeTimes->{3.6962413153462152`*^9, 3.69624209727248*^9, 
  3.6962426442583027`*^9, 3.696256251129715*^9, 3.6989199935273457`*^9}],

Cell[BoxData[
 RowBox[{"\<\"V\"\>", "\[Rule]", 
  RowBox[{
   RowBox[{"-", "Alm"}], "-", 
   RowBox[{
    SuperscriptBox["aa", "2"], " ", 
    SuperscriptBox["\[Omega]", "2"]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["aa", "2"], " ", 
      SuperscriptBox["mj", "2"]}], "-", 
     RowBox[{"2", " ", "aa", " ", "mj", " ", "r", " ", "\[Omega]"}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["aa", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Omega]", "2"]}]}], 
    RowBox[{
     SuperscriptBox["aa", "2"], "-", "r", "+", 
     SuperscriptBox["r", "2"]}]]}]}]], "Output",
 CellChangeTimes->{3.6962413153462152`*^9, 3.69624209727248*^9, 
  3.6962426442583027`*^9, 3.696256251129715*^9, 3.6989199935273457`*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"Let", "'"}], "s", " ", "calculate", " ", "the", " ", 
    RowBox[{"det", "[", 
     SubscriptBox["\[ScriptCapitalM]", "R"], "]"}], " ", "and", " ", 
    RowBox[{"det", "[", 
     SubscriptBox["\[ScriptCapitalM]", "S"], "]"}]}], ",", " ", 
   RowBox[{"where", " ", 
    SubscriptBox[
     StyleBox["A", "Subsection"], "lm"], " ", "means", " ", "the", " ", 
    "parameters", " ", "of", " ", "angular", " ", "momentum", " ", 
    "\[Lambda]"}]}], "Subsection"]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, {3.6962028016779594`*^9, 
   3.6962028431238194`*^9}, {3.6962409202591453`*^9, 3.696240960348607*^9}, 
   3.69626478731851*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"aa", "=", 
   FractionBox["4", "10"]}], ";", 
  RowBox[{"mj", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r0", "=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["aa", "2"]}]}]]}], ")"}]}]}], ";", 
  RowBox[{"ri", "=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["aa", "2"]}]}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<\!\(\*SubscriptBox[\(r\), \(h\)]\)\>\"", "\[Rule]", "r0"}], 
   ",", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(r\), \(i\)]\)\>\"", "\[Rule]", "ri"}], 
   ",", 
   RowBox[{"\"\<a\>\"", "\[Rule]", "aa"}], ",", 
   RowBox[{"\"\<m\>\"", "\[Rule]", "mj"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JuzhenR", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"mm", "\[Equal]", "1"}], " ", "||", " ", 
        RowBox[{"mm", "\[Equal]", 
         RowBox[{"Length", "[", "xzuo", "]"}]}]}], ",", 
       RowBox[{"Xishu0", "[", "mm", "]"}], ",", 
       RowBox[{"DairuR", "[", "mm", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JuzhenS", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"mm", "\[Equal]", "1"}], " ", "||", " ", 
        RowBox[{"mm", "\[Equal]", 
         RowBox[{"Length", "[", "xzuo", "]"}]}]}], ",", 
       RowBox[{"Xishu0", "[", "mm", "]"}], ",", 
       RowBox[{"DairuS", "[", "mm", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalM]\), \(R\)]\)\>\"", 
  "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"JuzhenR", "[", 
      RowBox[{"[", 
       RowBox[{"ii", ",", "jj"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalM]\), \(S\)]\)\>\"", 
  "\[Rule]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"JuzhenS", "[", 
      RowBox[{"[", 
       RowBox[{"ii", ",", "jj"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", 
       RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PanduanR", "[", 
    RowBox[{"\[Omega]_", ",", "Alm_"}], "]"}], "=", 
   RowBox[{"Det", "[", "JuzhenR", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PanduanS", "[", 
    RowBox[{"\[Omega]_", ",", "Alm_"}], "]"}], "=", 
   RowBox[{"Det", "[", "JuzhenS", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\"\<det[\!\(\*SubscriptBox[\(\[ScriptCapitalM]\), \(R\)]\)]\>\"", 
  "\[Rule]", 
  RowBox[{"PanduanR", "[", 
   RowBox[{"\[Omega]", ",", 
    SubscriptBox["A", "lm"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\"\<det[\!\(\*SubscriptBox[\(\[ScriptCapitalM]\), \(S\)]\)]\>\"", 
  "\[Rule]", 
  RowBox[{"PanduanS", "[", 
   RowBox[{"\[Omega]", ",", 
    SubscriptBox["A", "lm"]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6962406968089085`*^9, 3.696240728265336*^9}, {
   3.69624078633599*^9, 3.696240889789405*^9}, {3.6962411835881205`*^9, 
   3.696241207424627*^9}, {3.696241567054547*^9, 3.6962415704844165`*^9}, 
   3.6962426250260887`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(r\\), \\(h\\)]\\)\"\>", "\[Rule]", 
    FractionBox["4", "5"]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(r\\), \\(i\\)]\\)\"\>", "\[Rule]", 
    FractionBox["1", "5"]}], ",", 
   RowBox[{"\<\"a\"\>", "\[Rule]", 
    FractionBox["2", "5"]}], ",", 
   RowBox[{"\<\"m\"\>", "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.696241356788766*^9, 3.696241576094056*^9, 
  3.69624212808924*^9, 3.696242675092472*^9, 3.6989200241479015`*^9}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   PanelBox[GridBox[{
      {
       StyleBox[
        StyleBox[
         DynamicBox[ToBoxes[
           FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
           StandardForm],
          ImageSizeCache->{338., {3., 10.}}],
         StripOnInput->False,
         DynamicUpdating->True], "Panel",
        StripOnInput->False,
        Background->None]},
      {
       ItemBox[
        TagBox[
         RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalM]\\), \\(R\\)]\
\\)\"\>", "\[Rule]", 
          TagBox[
           RowBox[{"(", "\[NoBreak]", 
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
            "\[NoBreak]", ")"}],
           Function[BoxForm`e$, 
            MatrixForm[BoxForm`e$]]]}],
         Short[#, 5]& ],
        Background->GrayLevel[1],
        BaseStyle->{Deployed -> False},
        Frame->True,
        FrameStyle->GrayLevel[0, 0.2],
        StripOnInput->False]},
      {
       RowBox[{
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
             StandardForm],
            ImageSizeCache->{60., {1., 10.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 35, 24241171223336416091, 5/2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
             StandardForm],
            ImageSizeCache->{67., {1., 10.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 35, 24241171223336416091, 5 2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
             StandardForm],
            ImageSizeCache->{98., {3., 10.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 35, 24241171223336416091, Infinity],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
             StandardForm],
            ImageSizeCache->{85., {1., 10.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>FrontEndExecute[{
            FrontEnd`SetOptions[
            FrontEnd`$FrontEnd, 
             FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
            FrontEnd`FrontEndToken["PreferencesDialog"]}],
         Evaluator->None,
         Method->"Preemptive"]}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[1.2]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    DefaultBaseStyle->{},
    FrameMargins->5],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[35]]], "Output",
 CellChangeTimes->{3.696241356788766*^9, 3.696241576094056*^9, 
  3.69624212808924*^9, 3.696242675092472*^9, 3.6989200248070064`*^9}],

Cell[BoxData[
 RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalM]\\), \\(S\\)]\\)\"\>",
   "\[Rule]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {
       RowBox[{
        FractionBox["41421503", "360360"], "+", 
        RowBox[{
         FractionBox["289", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "17"], "-", 
           RowBox[{
            FractionBox["2", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["2724744887", "3057600"], "+", 
        FractionBox[
         RowBox[{"8429917007", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["2", "17"], "-", 
            RowBox[{
             FractionBox["2", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"8", " ", "\[Omega]"}], "1445"]}], ")"}]}], "11531520"], 
        "+", 
        RowBox[{
         FractionBox["83521", "256"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["16", "289"]}], "-", 
           RowBox[{
            FractionBox["3", "289"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "289"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", "Alm", "+", 
              FractionBox[
               RowBox[{"12", " ", "\[Omega]"}], "5"], "-", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "17"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "Alm", "-", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"], "+", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}]}], 
          ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["287589391", "45045"]}], "-", 
        RowBox[{
         FractionBox["4913", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "17"], "-", 
           RowBox[{
            FractionBox["2", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["391733431", "18018"], "+", 
        RowBox[{
         FractionBox["24565", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "17"], "-", 
           RowBox[{
            FractionBox["2", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["426448111", "7722"]}], "-", 
        RowBox[{
         FractionBox["171955", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "17"], "-", 
           RowBox[{
            FractionBox["2", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["443805451", "3960"], "+", 
        RowBox[{
         FractionBox["447083", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "17"], "-", 
           RowBox[{
            FractionBox["2", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["90843971", "495"]}], "-", 
        RowBox[{
         FractionBox["447083", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "17"], "-", 
           RowBox[{
            FractionBox["2", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["461162791", "1890"], "+", 
        RowBox[{
         FractionBox["702559", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "17"], "-", 
           RowBox[{
            FractionBox["2", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["466122031", "1764"]}], "-", 
        RowBox[{
         FractionBox["3512795", "56"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "17"], "-", 
           RowBox[{
            FractionBox["2", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["469841461", "2016"], "+", 
        RowBox[{
         FractionBox["3512795", "64"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "17"], "-", 
           RowBox[{
            FractionBox["2", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["52526039", "315"]}], "-", 
        RowBox[{
         FractionBox["702559", "18"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "17"], "-", 
           RowBox[{
            FractionBox["2", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["475048663", "4950"], "+", 
        RowBox[{
         FractionBox["447083", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "17"], "-", 
           RowBox[{
            FractionBox["2", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3941671", "90"]}], "-", 
        RowBox[{
         FractionBox["447083", "44"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "17"], "-", 
           RowBox[{
            FractionBox["2", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["478520131", "30888"], "+", 
        RowBox[{
         FractionBox["171955", "48"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "17"], "-", 
           RowBox[{
            FractionBox["2", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["36911947", "9009"]}], "-", 
        RowBox[{
         FractionBox["24565", "26"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "17"], "-", 
           RowBox[{
            FractionBox["2", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["480999751", "630630"], "+", 
        RowBox[{
         FractionBox["4913", "28"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "17"], "-", 
           RowBox[{
            FractionBox["2", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["481991599", "5405400"]}], "-", 
        RowBox[{
         FractionBox["4913", "240"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "17"], "-", 
           RowBox[{
            FractionBox["2", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["14201749", "2882880"], "+", 
        RowBox[{
         FractionBox["289", "256"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "17"], "-", 
           RowBox[{
            FractionBox["2", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Omega]"}], "1445"]}], ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["14201749", "2882880"]}], "-", 
        RowBox[{
         FractionBox["289", "480"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["4", "17"], "-", 
           RowBox[{
            FractionBox["4", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"32", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["293501753", "1441440"], "+", 
        RowBox[{
         FractionBox["4913", "240"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["4", "17"], "-", 
           RowBox[{
            FractionBox["4", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"32", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["22221499", "161700"], "+", 
        FractionBox[
         RowBox[{"3219081121", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["4", "17"], "-", 
            RowBox[{
             FractionBox["4", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"32", " ", "\[Omega]"}], "1445"]}], ")"}]}], "10810800"],
         "+", 
        RowBox[{
         FractionBox["83521", "900"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["30", "289"]}], "-", 
           RowBox[{
            FractionBox["12", "289"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["2", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["4", "289"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "Alm", "-", 
              FractionBox[
               RowBox[{"12", " ", "\[Omega]"}], "5"], "+", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["2", "17"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "Alm", "-", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"], "+", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}]}], 
          ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["85213673", "36036"]}], "-", 
        RowBox[{
         FractionBox["4913", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["4", "17"], "-", 
           RowBox[{
            FractionBox["4", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"32", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["137285693", "20592"], "+", 
        RowBox[{
         FractionBox["34391", "24"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["4", "17"], "-", 
           RowBox[{
            FractionBox["4", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"32", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["154643033", "11880"]}], "-", 
        RowBox[{
         FractionBox["447083", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["4", "17"], "-", 
           RowBox[{
            FractionBox["4", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"32", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["163321703", "7920"], "+", 
        RowBox[{
         FractionBox["447083", "120"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["4", "17"], "-", 
           RowBox[{
            FractionBox["4", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"32", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["33705781", "1260"]}], "-", 
        RowBox[{
         FractionBox["702559", "150"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["4", "17"], "-", 
           RowBox[{
            FractionBox["4", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"32", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["172000373", "6048"], "+", 
        RowBox[{
         FractionBox["702559", "144"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["4", "17"], "-", 
           RowBox[{
            FractionBox["4", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"32", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["174479993", "7056"]}], "-", 
        RowBox[{
         FractionBox["702559", "168"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["4", "17"], "-", 
           RowBox[{
            FractionBox["4", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"32", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["44084927", "2520"], "+", 
        RowBox[{
         FractionBox["702559", "240"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["4", "17"], "-", 
           RowBox[{
            FractionBox["4", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"32", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["19754017", "1980"]}], "-", 
        RowBox[{
         FractionBox["447083", "270"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["4", "17"], "-", 
           RowBox[{
            FractionBox["4", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"32", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["178943309", "39600"], "+", 
        RowBox[{
         FractionBox["447083", "600"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["4", "17"], "-", 
           RowBox[{
            FractionBox["4", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"32", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["16353643", "10296"]}], "-", 
        RowBox[{
         FractionBox["34391", "132"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["4", "17"], "-", 
           RowBox[{
            FractionBox["4", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"32", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["180679043", "432432"], "+", 
        RowBox[{
         FractionBox["4913", "72"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["4", "17"], "-", 
           RowBox[{
            FractionBox["4", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"32", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1073057", "13860"]}], "-", 
        RowBox[{
         FractionBox["4913", "390"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["4", "17"], "-", 
           RowBox[{
            FractionBox["4", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"32", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["181918853", "20180160"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["4", "17"], "-", 
            RowBox[{
             FractionBox["4", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"32", " ", "\[Omega]"}], "1445"]}], ")"}]}], "3360"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10730281", "21621600"]}], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["4", "17"], "-", 
            RowBox[{
             FractionBox["4", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"32", " ", "\[Omega]"}], "1445"]}], ")"}]}], "3600"]}]},
      {
       RowBox[{
        FractionBox["10730281", "21621600"], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["6", "17"], "-", 
            RowBox[{
             FractionBox["6", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"72", " ", "\[Omega]"}], "1445"]}], ")"}]}], "5040"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["199772117", "14414400"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["6", "17"], "-", 
            RowBox[{
             FractionBox["6", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"72", " ", "\[Omega]"}], "1445"]}], ")"}]}], "3360"]}], 
       RowBox[{
        FractionBox["251844137", "900900"], "+", 
        RowBox[{
         FractionBox["4913", "210"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["6", "17"], "-", 
           RowBox[{
            FractionBox["6", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"72", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["153378947", "573300"]}], "+", 
        FractionBox[
         RowBox[{"2510901649", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["6", "17"], "-", 
            RowBox[{
             FractionBox["6", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"72", " ", "\[Omega]"}], "1445"]}], ")"}]}], "15135120"],
         "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["42", "289"]}], "-", 
            RowBox[{
             FractionBox["27", "289"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["3", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["9", "289"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"12", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["3", "17"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}]}], 
           ")"}]}], "1764"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["43556057", "51480"]}], "-", 
        RowBox[{
         FractionBox["4913", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["6", "17"], "-", 
           RowBox[{
            FractionBox["6", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"72", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["95628077", "39600"], "+", 
        RowBox[{
         FractionBox["63869", "120"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["6", "17"], "-", 
           RowBox[{
            FractionBox["6", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"72", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["112985417", "29700"]}], "-", 
        RowBox[{
         FractionBox["63869", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["6", "17"], "-", 
           RowBox[{
            FractionBox["6", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"72", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["121664087", "25200"], "+", 
        RowBox[{
         FractionBox["702559", "840"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["6", "17"], "-", 
           RowBox[{
            FractionBox["6", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"72", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["126871289", "25200"]}], "-", 
        RowBox[{
         FractionBox["702559", "840"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["6", "17"], "-", 
           RowBox[{
            FractionBox["6", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"72", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["130342757", "30240"], "+", 
        FractionBox[
         RowBox[{"702559", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["6", "17"], "-", 
            RowBox[{
             FractionBox["6", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"72", " ", "\[Omega]"}], "1445"]}], ")"}]}], "1008"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["132822377", "44100"]}], "-", 
        FractionBox[
         RowBox[{"702559", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["6", "17"], "-", 
            RowBox[{
             FractionBox["6", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"72", " ", "\[Omega]"}], "1445"]}], ")"}]}], "1470"]}], 
       RowBox[{
        FractionBox["33670523", "19800"], "+", 
        RowBox[{
         FractionBox["63869", "240"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["6", "17"], "-", 
           RowBox[{
            FractionBox["6", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"72", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["15125393", "19800"]}], "-", 
        RowBox[{
         FractionBox["63869", "540"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["6", "17"], "-", 
           RowBox[{
            FractionBox["6", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"72", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["137285693", "514800"], "+", 
        RowBox[{
         FractionBox["4913", "120"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["6", "17"], "-", 
           RowBox[{
            FractionBox["6", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"72", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1142417", "16380"]}], "-", 
        RowBox[{
         FractionBox["4913", "462"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["6", "17"], "-", 
           RowBox[{
            FractionBox["6", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"72", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["139021427", "10810800"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["6", "17"], "-", 
            RowBox[{
             FractionBox["6", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"72", " ", "\[Omega]"}], "1445"]}], ")"}]}], "2520"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10745309", "7207200"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["6", "17"], "-", 
            RowBox[{
             FractionBox["6", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"72", " ", "\[Omega]"}], "1445"]}], ")"}]}], "21840"]}], 
       RowBox[{
        FractionBox["8250661", "100900800"], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["6", "17"], "-", 
            RowBox[{
             FractionBox["6", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"72", " ", "\[Omega]"}], "1445"]}], ")"}]}], "23520"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["8250661", "100900800"]}], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["8", "17"], "-", 
            RowBox[{
             FractionBox["8", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"128", " ", "\[Omega]"}], "1445"]}], ")"}]}], "29120"]}], 
       RowBox[{
        FractionBox["148939907", "75675600"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["8", "17"], "-", 
            RowBox[{
             FractionBox["8", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"128", " ", "\[Omega]"}], "1445"]}], ")"}]}], "21840"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["166297247", "6306300"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["8", "17"], "-", 
            RowBox[{
             FractionBox["8", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"128", " ", "\[Omega]"}], "1445"]}], ")"}]}], "1820"]}], 
       RowBox[{
        FractionBox["218369267", "630630"], "+", 
        RowBox[{
         FractionBox["4913", "182"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["8", "17"], "-", 
           RowBox[{
            FractionBox["8", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"128", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1865775619", "3603600"]}], "+", 
        FractionBox[
         RowBox[{"1941828859", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["8", "17"], "-", 
            RowBox[{
             FractionBox["8", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"128", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "18738720"], "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["52", "289"]}], "-", 
            RowBox[{
             FractionBox["48", "289"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["4", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["16", "289"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"12", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["4", "17"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}]}], 
           ")"}]}], "2704"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10081187", "69300"]}], "-", 
        RowBox[{
         FractionBox["4913", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["8", "17"], "-", 
           RowBox[{
            FractionBox["8", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"128", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["62153207", "69300"], "+", 
        RowBox[{
         FractionBox["4913", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["8", "17"], "-", 
           RowBox[{
            FractionBox["8", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"128", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["79510547", "66150"]}], "-", 
        RowBox[{
         FractionBox["54043", "210"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["8", "17"], "-", 
           RowBox[{
            FractionBox["8", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"128", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["88189217", "70560"], "+", 
        RowBox[{
         FractionBox["54043", "224"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["8", "17"], "-", 
           RowBox[{
            FractionBox["8", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"128", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["93396419", "88200"]}], "-", 
        RowBox[{
         FractionBox["54043", "280"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["8", "17"], "-", 
           RowBox[{
            FractionBox["8", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"128", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["96867887", "132300"], "+", 
        RowBox[{
         FractionBox["54043", "420"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["8", "17"], "-", 
           RowBox[{
            FractionBox["8", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"128", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["14192501", "34650"]}], "-", 
        RowBox[{
         FractionBox["4913", "70"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["8", "17"], "-", 
           RowBox[{
            FractionBox["8", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"128", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["50603611", "277200"], "+", 
        RowBox[{
         FractionBox["4913", "160"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["8", "17"], "-", 
           RowBox[{
            FractionBox["8", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"128", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["11405963", "180180"]}], "-", 
        RowBox[{
         FractionBox["4913", "468"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["8", "17"], "-", 
           RowBox[{
            FractionBox["8", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"128", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["103810823", "6306300"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["8", "17"], "-", 
            RowBox[{
             FractionBox["8", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"128", " ", "\[Omega]"}], "1445"]}], ")"}]}], "1820"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["9523417", "3153150"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["8", "17"], "-", 
            RowBox[{
             FractionBox["8", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"128", " ", "\[Omega]"}], "1445"]}], ")"}]}], "10010"]}], 
       RowBox[{
        FractionBox["105546557", "302702400"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["8", "17"], "-", 
            RowBox[{
             FractionBox["8", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"128", " ", "\[Omega]"}], "1445"]}], ")"}]}], "87360"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["480607", "25225200"]}], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["8", "17"], "-", 
            RowBox[{
             FractionBox["8", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"128", " ", "\[Omega]"}], "1445"]}], ")"}]}], "94640"]}]},
      {
       RowBox[{
        FractionBox["480607", "25225200"], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["10", "17"], "-", 
            RowBox[{
             FractionBox["10", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"40", " ", "\[Omega]"}], "289"]}], ")"}]}], "109200"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["8570873", "20180160"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["10", "17"], "-", 
            RowBox[{
             FractionBox["10", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"40", " ", "\[Omega]"}], "289"]}], ")"}]}], "87360"]}], 
       RowBox[{
        FractionBox["710651", "145530"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["10", "17"], "-", 
            RowBox[{
             FractionBox["10", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"40", " ", "\[Omega]"}], "289"]}], ")"}]}], "8190"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10573643", "252252"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["10", "17"], "-", 
            RowBox[{
             FractionBox["10", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"40", " ", "\[Omega]"}], "289"]}], ")"}]}], "1092"]}], 
       RowBox[{
        FractionBox["14579183", "36036"], "+", 
        RowBox[{
         FractionBox["4913", "156"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["10", "17"], "-", 
           RowBox[{
            FractionBox["10", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"40", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2451587", "3600"]}], "+", 
        FractionBox[
         RowBox[{"111657751", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["10", "17"], "-", 
            RowBox[{
             FractionBox["10", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"40", " ", "\[Omega]"}], "289"]}], ")"}]}], "1663200"], 
        "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["60", "289"]}], "-", 
            RowBox[{
             FractionBox["75", "289"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["5", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["25", "289"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"12", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["5", "17"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}]}], 
           ")"}]}], "3600"]}], 
       RowBox[{
        FractionBox["1442977", "6930"], "-", 
        RowBox[{
         FractionBox["4913", "30"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["10", "17"], "-", 
           RowBox[{
            FractionBox["10", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"40", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["2562563", "8820"], "+", 
        RowBox[{
         FractionBox["54043", "420"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["10", "17"], "-", 
           RowBox[{
            FractionBox["10", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"40", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3897743", "10584"]}], "-", 
        RowBox[{
         FractionBox["54043", "504"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["10", "17"], "-", 
           RowBox[{
            FractionBox["10", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"40", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["4565333", "14112"], "+", 
        RowBox[{
         FractionBox["54043", "672"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["10", "17"], "-", 
           RowBox[{
            FractionBox["10", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"40", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4965887", "22050"]}], "-", 
        FractionBox[
         RowBox[{"54043", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["10", "17"], "-", 
            RowBox[{
             FractionBox["10", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"40", " ", "\[Omega]"}], "289"]}], ")"}]}], "1050"]}], 
       RowBox[{
        FractionBox["5232923", "41580"], "+", 
        RowBox[{
         FractionBox["4913", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["10", "17"], "-", 
           RowBox[{
            FractionBox["10", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"40", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["110687", "1980"]}], "-", 
        RowBox[{
         FractionBox["4913", "420"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["10", "17"], "-", 
           RowBox[{
            FractionBox["10", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"40", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["2783359", "144144"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["10", "17"], "-", 
            RowBox[{
             FractionBox["10", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"40", " ", "\[Omega]"}], "289"]}], ")"}]}], "1248"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["630887", "126126"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["10", "17"], "-", 
            RowBox[{
             FractionBox["10", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"40", " ", "\[Omega]"}], "289"]}], ")"}]}], "4914"]}], 
       RowBox[{
        FractionBox["88723", "97020"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["10", "17"], "-", 
            RowBox[{
             FractionBox["10", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"40", " ", "\[Omega]"}], "289"]}], ")"}]}], "27300"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["48263", "458640"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["10", "17"], "-", 
            RowBox[{
             FractionBox["10", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"40", " ", "\[Omega]"}], "289"]}], ")"}]}], "240240"]}], 
       RowBox[{
        FractionBox["347089", "60540480"], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["10", "17"], "-", 
            RowBox[{
             FractionBox["10", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"40", " ", "\[Omega]"}], "289"]}], ")"}]}], "262080"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["347089", "60540480"]}], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["12", "17"], "-", 
            RowBox[{
             FractionBox["12", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "288288"]}], 
       RowBox[{
        FractionBox["6167549", "50450400"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["12", "17"], "-", 
            RowBox[{
             FractionBox["12", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "240240"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["6568103", "5045040"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["12", "17"], "-", 
            RowBox[{
             FractionBox["12", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "1445"]}], ")"}]}], "24024"]}], 
       RowBox[{
        FractionBox["7235693", "756756"], "+", 
        FractionBox[
         RowBox[{"24565", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["12", "17"], "-", 
            RowBox[{
             FractionBox["12", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "1445"]}], ")"}]}], "18018"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["8570873", "144144"]}], "-", 
        FractionBox[
         RowBox[{"24565", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["12", "17"], "-", 
            RowBox[{
             FractionBox["12", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "1445"]}], ")"}]}], "3432"]}], 
       RowBox[{
        FractionBox["12576413", "27720"], "+", 
        RowBox[{
         FractionBox["4913", "132"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["12", "17"], "-", 
           RowBox[{
            FractionBox["12", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"288", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["54568691", "69300"]}], "+", 
        FractionBox[
         RowBox[{"77610661", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["12", "17"], "-", 
            RowBox[{
             FractionBox["12", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "1445"]}], ")"}]}], "1829520"],
         "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["66", "289"]}], "-", 
            RowBox[{
             FractionBox["108", "289"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["6", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["36", "289"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"12", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["6", "17"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}]}], 
           ")"}]}], "4356"]}], 
       RowBox[{
        FractionBox["3445747", "8820"], "-", 
        RowBox[{
         FractionBox["4913", "42"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["12", "17"], "-", 
           RowBox[{
            FractionBox["12", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"288", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["559793", "14112"], "+", 
        RowBox[{
         FractionBox["24565", "336"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["12", "17"], "-", 
           RowBox[{
            FractionBox["12", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"288", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1894973", "21168"]}], "-", 
        RowBox[{
         FractionBox["24565", "504"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["12", "17"], "-", 
           RowBox[{
            FractionBox["12", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"288", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["2562563", "35280"], "+", 
        RowBox[{
         FractionBox["4913", "168"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["12", "17"], "-", 
           RowBox[{
            FractionBox["12", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"288", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2963117", "69300"]}], "-", 
        RowBox[{
         FractionBox["4913", "330"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["12", "17"], "-", 
           RowBox[{
            FractionBox["12", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"288", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["3230153", "166320"], "+", 
        RowBox[{
         FractionBox["4913", "792"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["12", "17"], "-", 
           RowBox[{
            FractionBox["12", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"288", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["488699", "72072"]}], "-", 
        FractionBox[
         RowBox[{"24565", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["12", "17"], "-", 
            RowBox[{
             FractionBox["12", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "1445"]}], ")"}]}], "12012"]}], 
       RowBox[{
        FractionBox["890987", "504504"], "+", 
        FractionBox[
         RowBox[{"24565", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["12", "17"], "-", 
            RowBox[{
             FractionBox["12", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "1445"]}], ")"}]}], "48048"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["45373", "140140"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["12", "17"], "-", 
            RowBox[{
             FractionBox["12", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "1445"]}], ")"}]}], "54054"]}], 
       RowBox[{
        FractionBox["150569", "4036032"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["12", "17"], "-", 
            RowBox[{
             FractionBox["12", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "480480"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["20519", "10090080"]}], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["12", "17"], "-", 
            RowBox[{
             FractionBox["12", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"288", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "528528"]}]},
      {
       RowBox[{
        FractionBox["20519", "10090080"], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["14", "17"], "-", 
            RowBox[{
             FractionBox["14", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"392", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "560560"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["52309", "1235520"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["14", "17"], "-", 
            RowBox[{
             FractionBox["14", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"392", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "480480"]}], 
       RowBox[{
        FractionBox["55777", "128700"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["14", "17"], "-", 
            RowBox[{
             FractionBox["14", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"392", " ", "\[Omega]"}], "1445"]}], ")"}]}], "50050"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["60979", "20592"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["14", "17"], "-", 
            RowBox[{
             FractionBox["14", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"392", " ", "\[Omega]"}], "1445"]}], ")"}]}], "8008"]}], 
       RowBox[{
        FractionBox["487543", "30888"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["14", "17"], "-", 
            RowBox[{
             FractionBox["14", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"392", " ", "\[Omega]"}], "1445"]}], ")"}]}], "1716"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["608923", "7920"]}], "-", 
        RowBox[{
         FractionBox["4913", "440"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["14", "17"], "-", 
           RowBox[{
            FractionBox["14", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"392", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["973063", "1980"], "+", 
        RowBox[{
         FractionBox["4913", "110"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["14", "17"], "-", 
           RowBox[{
            FractionBox["14", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"392", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["37579537", "44100"]}], "+", 
        FractionBox[
         RowBox[{"594473", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["14", "17"], "-", 
            RowBox[{
             FractionBox["14", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"392", " ", "\[Omega]"}], "1445"]}], ")"}]}], "25200"], 
        "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["70", "289"]}], "-", 
            RowBox[{
             FractionBox["147", "289"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["7", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["49", "289"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"12", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["7", "17"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}]}], 
           ")"}]}], "4900"]}], 
       RowBox[{
        FractionBox["69071", "144"], "-", 
        RowBox[{
         FractionBox["4913", "56"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["14", "17"], "-", 
           RowBox[{
            FractionBox["14", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"392", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["17051", "288"]}], "+", 
        RowBox[{
         FractionBox["4913", "112"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["14", "17"], "-", 
           RowBox[{
            FractionBox["14", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"392", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "540"]}], "-", 
        RowBox[{
         FractionBox["4913", "210"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["14", "17"], "-", 
           RowBox[{
            FractionBox["14", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"392", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["62713", "7920"], "+", 
        RowBox[{
         FractionBox["4913", "440"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["14", "17"], "-", 
           RowBox[{
            FractionBox["14", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"392", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["99127", "19800"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["14", "17"], "-", 
            RowBox[{
             FractionBox["14", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"392", " ", "\[Omega]"}], "1445"]}], ")"}]}], "1100"]}], 
       RowBox[{
        FractionBox["123403", "61776"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["14", "17"], "-", 
            RowBox[{
             FractionBox["14", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"392", " ", "\[Omega]"}], "1445"]}], ")"}]}], "3432"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["140743", "252252"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["14", "17"], "-", 
            RowBox[{
             FractionBox["14", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"392", " ", "\[Omega]"}], "1445"]}], ")"}]}], "14014"]}], 
       RowBox[{
        FractionBox["5491", "51480"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["14", "17"], "-", 
            RowBox[{
             FractionBox["14", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"392", " ", "\[Omega]"}], "1445"]}], ")"}]}], "80080"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "22880"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["14", "17"], "-", 
            RowBox[{
             FractionBox["14", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"392", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "720720"]}], 
       RowBox[{
        FractionBox["289", "411840"], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["14", "17"], "-", 
            RowBox[{
             FractionBox["14", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"392", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "800800"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "411840"]}], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "17"], "-", 
            RowBox[{
             FractionBox["16", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"512", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "823680"]}], 
       RowBox[{
        FractionBox["4624", "315315"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "17"], "-", 
            RowBox[{
             FractionBox["16", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"512", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "720720"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["578", "3861"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "17"], "-", 
            RowBox[{
             FractionBox["16", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"512", " ", "\[Omega]"}], "1445"]}], ")"}]}], "77220"]}], 
       RowBox[{
        FractionBox["32368", "32175"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "17"], "-", 
            RowBox[{
             FractionBox["16", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"512", " ", "\[Omega]"}], "1445"]}], ")"}]}], "12870"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2023", "396"]}], "-", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "17"], "-", 
            RowBox[{
             FractionBox["16", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"512", " ", "\[Omega]"}], "1445"]}], ")"}]}], "20592"]}], 
       RowBox[{
        FractionBox["32368", "1485"], "+", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "17"], "-", 
            RowBox[{
             FractionBox["16", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"512", " ", "\[Omega]"}], "1445"]}], ")"}]}], "5940"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4046", "45"]}], "-", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "17"], "-", 
            RowBox[{
             FractionBox["16", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"512", " ", "\[Omega]"}], "1445"]}], ")"}]}], "1980"]}], 
       RowBox[{
        FractionBox["4624", "9"], "+", 
        RowBox[{
         FractionBox["4913", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["16", "17"], "-", 
           RowBox[{
            FractionBox["16", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"512", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["311469461", "352800"]}], "+", 
        RowBox[{
         FractionBox["4913", "648"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["16", "17"], "-", 
           RowBox[{
            FractionBox["16", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"512", " ", "\[Omega]"}], "1445"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["72", "289"]}], "-", 
            RowBox[{
             FractionBox["192", "289"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["8", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["64", "289"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"12", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["8", "17"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}]}], 
           ")"}]}], "5184"]}], 
       RowBox[{
        FractionBox["4624", "9"], "-", 
        RowBox[{
         FractionBox["4913", "72"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["16", "17"], "-", 
           RowBox[{
            FractionBox["16", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"512", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4046", "45"]}], "+", 
        RowBox[{
         FractionBox["4913", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["16", "17"], "-", 
           RowBox[{
            FractionBox["16", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"512", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["32368", "1485"], "-", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "17"], "-", 
            RowBox[{
             FractionBox["16", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"512", " ", "\[Omega]"}], "1445"]}], ")"}]}], "2970"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2023", "396"]}], "+", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "17"], "-", 
            RowBox[{
             FractionBox["16", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"512", " ", "\[Omega]"}], "1445"]}], ")"}]}], "7920"]}], 
       RowBox[{
        FractionBox["32368", "32175"], "-", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "17"], "-", 
            RowBox[{
             FractionBox["16", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"512", " ", "\[Omega]"}], "1445"]}], ")"}]}], "25740"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["578", "3861"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "17"], "-", 
            RowBox[{
             FractionBox["16", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"512", " ", "\[Omega]"}], "1445"]}], ")"}]}], "15444"]}], 
       RowBox[{
        FractionBox["4624", "315315"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "17"], "-", 
            RowBox[{
             FractionBox["16", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"512", " ", "\[Omega]"}], "1445"]}], ")"}]}], "90090"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "411840"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "17"], "-", 
            RowBox[{
             FractionBox["16", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"512", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "823680"]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["16", "17"], "-", 
            RowBox[{
             FractionBox["16", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"512", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "926640"]}]},
      {
       FractionBox[
        RowBox[{"289", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["18", "17"], "-", 
           RowBox[{
            FractionBox["18", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"648", " ", "\[Omega]"}], "1445"]}], ")"}]}], "926640"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "411840"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["18", "17"], "-", 
            RowBox[{
             FractionBox["18", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"648", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "823680"]}], 
       RowBox[{
        FractionBox["4624", "315315"], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["18", "17"], "-", 
            RowBox[{
             FractionBox["18", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"648", " ", "\[Omega]"}], "1445"]}], ")"}]}], "90090"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["578", "3861"]}], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["18", "17"], "-", 
            RowBox[{
             FractionBox["18", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"648", " ", "\[Omega]"}], "1445"]}], ")"}]}], "15444"]}], 
       RowBox[{
        FractionBox["32368", "32175"], "+", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["18", "17"], "-", 
            RowBox[{
             FractionBox["18", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"648", " ", "\[Omega]"}], "1445"]}], ")"}]}], "25740"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2023", "396"]}], "-", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["18", "17"], "-", 
            RowBox[{
             FractionBox["18", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"648", " ", "\[Omega]"}], "1445"]}], ")"}]}], "7920"]}], 
       RowBox[{
        FractionBox["32368", "1485"], "+", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["18", "17"], "-", 
            RowBox[{
             FractionBox["18", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"648", " ", "\[Omega]"}], "1445"]}], ")"}]}], "2970"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4046", "45"]}], "-", 
        RowBox[{
         FractionBox["4913", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["18", "17"], "-", 
           RowBox[{
            FractionBox["18", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"648", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["4624", "9"], "+", 
        RowBox[{
         FractionBox["4913", "72"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["18", "17"], "-", 
           RowBox[{
            FractionBox["18", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"648", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["311469461", "352800"]}], "-", 
        RowBox[{
         FractionBox["4913", "648"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["18", "17"], "-", 
           RowBox[{
            FractionBox["18", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"648", " ", "\[Omega]"}], "1445"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["72", "289"]}], "-", 
            RowBox[{
             FractionBox["243", "289"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["9", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["81", "289"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"12", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["9", "17"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}]}], 
           ")"}]}], "5184"]}], 
       RowBox[{
        FractionBox["4624", "9"], "-", 
        RowBox[{
         FractionBox["4913", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["18", "17"], "-", 
           RowBox[{
            FractionBox["18", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"648", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4046", "45"]}], "+", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["18", "17"], "-", 
            RowBox[{
             FractionBox["18", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"648", " ", "\[Omega]"}], "1445"]}], ")"}]}], "1980"]}], 
       RowBox[{
        FractionBox["32368", "1485"], "-", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["18", "17"], "-", 
            RowBox[{
             FractionBox["18", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"648", " ", "\[Omega]"}], "1445"]}], ")"}]}], "5940"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2023", "396"]}], "+", 
        FractionBox[
         RowBox[{"34391", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["18", "17"], "-", 
            RowBox[{
             FractionBox["18", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"648", " ", "\[Omega]"}], "1445"]}], ")"}]}], "20592"]}], 
       RowBox[{
        FractionBox["32368", "32175"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["18", "17"], "-", 
            RowBox[{
             FractionBox["18", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"648", " ", "\[Omega]"}], "1445"]}], ")"}]}], "12870"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["578", "3861"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["18", "17"], "-", 
            RowBox[{
             FractionBox["18", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"648", " ", "\[Omega]"}], "1445"]}], ")"}]}], "77220"]}], 
       RowBox[{
        FractionBox["4624", "315315"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["18", "17"], "-", 
            RowBox[{
             FractionBox["18", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"648", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "720720"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "411840"]}], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["18", "17"], "-", 
            RowBox[{
             FractionBox["18", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"648", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "823680"]}]},
      {
       RowBox[{
        FractionBox["289", "411840"], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["20", "17"], "-", 
            RowBox[{
             FractionBox["20", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"160", " ", "\[Omega]"}], "289"]}], ")"}]}], "800800"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "22880"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["20", "17"], "-", 
            RowBox[{
             FractionBox["20", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"160", " ", "\[Omega]"}], "289"]}], ")"}]}], "720720"]}], 
       RowBox[{
        FractionBox["5491", "51480"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["20", "17"], "-", 
            RowBox[{
             FractionBox["20", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"160", " ", "\[Omega]"}], "289"]}], ")"}]}], "80080"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["140743", "252252"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["20", "17"], "-", 
            RowBox[{
             FractionBox["20", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"160", " ", "\[Omega]"}], "289"]}], ")"}]}], "14014"]}], 
       RowBox[{
        FractionBox["123403", "61776"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["20", "17"], "-", 
            RowBox[{
             FractionBox["20", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"160", " ", "\[Omega]"}], "289"]}], ")"}]}], "3432"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["99127", "19800"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["20", "17"], "-", 
            RowBox[{
             FractionBox["20", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"160", " ", "\[Omega]"}], "289"]}], ")"}]}], "1100"]}], 
       RowBox[{
        FractionBox["62713", "7920"], "-", 
        RowBox[{
         FractionBox["4913", "440"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["20", "17"], "-", 
           RowBox[{
            FractionBox["20", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"160", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["289", "540"]}], "+", 
        RowBox[{
         FractionBox["4913", "210"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["20", "17"], "-", 
           RowBox[{
            FractionBox["20", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"160", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["17051", "288"]}], "-", 
        RowBox[{
         FractionBox["4913", "112"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["20", "17"], "-", 
           RowBox[{
            FractionBox["20", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"160", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["69071", "144"], "+", 
        RowBox[{
         FractionBox["4913", "56"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["20", "17"], "-", 
           RowBox[{
            FractionBox["20", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"160", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["37579537", "44100"]}], "-", 
        FractionBox[
         RowBox[{"594473", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["20", "17"], "-", 
            RowBox[{
             FractionBox["20", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"160", " ", "\[Omega]"}], "289"]}], ")"}]}], "25200"], 
        "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["70", "289"]}], "-", 
            RowBox[{
             FractionBox["300", "289"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["10", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["100", "289"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"12", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["10", "17"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}]}], 
           ")"}]}], "4900"]}], 
       RowBox[{
        FractionBox["973063", "1980"], "-", 
        RowBox[{
         FractionBox["4913", "110"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["20", "17"], "-", 
           RowBox[{
            FractionBox["20", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"160", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["608923", "7920"]}], "+", 
        RowBox[{
         FractionBox["4913", "440"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["20", "17"], "-", 
           RowBox[{
            FractionBox["20", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"160", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["487543", "30888"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["20", "17"], "-", 
            RowBox[{
             FractionBox["20", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"160", " ", "\[Omega]"}], "289"]}], ")"}]}], "1716"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["60979", "20592"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["20", "17"], "-", 
            RowBox[{
             FractionBox["20", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"160", " ", "\[Omega]"}], "289"]}], ")"}]}], "8008"]}], 
       RowBox[{
        FractionBox["55777", "128700"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["20", "17"], "-", 
            RowBox[{
             FractionBox["20", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"160", " ", "\[Omega]"}], "289"]}], ")"}]}], "50050"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["52309", "1235520"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["20", "17"], "-", 
            RowBox[{
             FractionBox["20", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"160", " ", "\[Omega]"}], "289"]}], ")"}]}], "480480"]}], 
       RowBox[{
        FractionBox["20519", "10090080"], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["20", "17"], "-", 
            RowBox[{
             FractionBox["20", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"160", " ", "\[Omega]"}], "289"]}], ")"}]}], "560560"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["20519", "10090080"]}], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["22", "17"], "-", 
            RowBox[{
             FractionBox["22", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"968", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "528528"]}], 
       RowBox[{
        FractionBox["150569", "4036032"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["22", "17"], "-", 
            RowBox[{
             FractionBox["22", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"968", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "480480"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["45373", "140140"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["22", "17"], "-", 
            RowBox[{
             FractionBox["22", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"968", " ", "\[Omega]"}], "1445"]}], ")"}]}], "54054"]}], 
       RowBox[{
        FractionBox["890987", "504504"], "-", 
        FractionBox[
         RowBox[{"24565", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["22", "17"], "-", 
            RowBox[{
             FractionBox["22", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"968", " ", "\[Omega]"}], "1445"]}], ")"}]}], "48048"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["488699", "72072"]}], "+", 
        FractionBox[
         RowBox[{"24565", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["22", "17"], "-", 
            RowBox[{
             FractionBox["22", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"968", " ", "\[Omega]"}], "1445"]}], ")"}]}], "12012"]}], 
       RowBox[{
        FractionBox["3230153", "166320"], "-", 
        RowBox[{
         FractionBox["4913", "792"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["22", "17"], "-", 
           RowBox[{
            FractionBox["22", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"968", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2963117", "69300"]}], "+", 
        RowBox[{
         FractionBox["4913", "330"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["22", "17"], "-", 
           RowBox[{
            FractionBox["22", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"968", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["2562563", "35280"], "-", 
        RowBox[{
         FractionBox["4913", "168"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["22", "17"], "-", 
           RowBox[{
            FractionBox["22", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"968", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1894973", "21168"]}], "+", 
        RowBox[{
         FractionBox["24565", "504"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["22", "17"], "-", 
           RowBox[{
            FractionBox["22", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"968", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["559793", "14112"], "-", 
        RowBox[{
         FractionBox["24565", "336"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["22", "17"], "-", 
           RowBox[{
            FractionBox["22", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"968", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["3445747", "8820"], "+", 
        RowBox[{
         FractionBox["4913", "42"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["22", "17"], "-", 
           RowBox[{
            FractionBox["22", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"968", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["54568691", "69300"]}], "-", 
        FractionBox[
         RowBox[{"77610661", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["22", "17"], "-", 
            RowBox[{
             FractionBox["22", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"968", " ", "\[Omega]"}], "1445"]}], ")"}]}], "1829520"],
         "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["66", "289"]}], "-", 
            RowBox[{
             FractionBox["363", "289"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["11", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["121", "289"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"12", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["11", "17"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}]}], 
           ")"}]}], "4356"]}], 
       RowBox[{
        FractionBox["12576413", "27720"], "-", 
        RowBox[{
         FractionBox["4913", "132"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["22", "17"], "-", 
           RowBox[{
            FractionBox["22", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"968", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["8570873", "144144"]}], "+", 
        FractionBox[
         RowBox[{"24565", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["22", "17"], "-", 
            RowBox[{
             FractionBox["22", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"968", " ", "\[Omega]"}], "1445"]}], ")"}]}], "3432"]}], 
       RowBox[{
        FractionBox["7235693", "756756"], "-", 
        FractionBox[
         RowBox[{"24565", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["22", "17"], "-", 
            RowBox[{
             FractionBox["22", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"968", " ", "\[Omega]"}], "1445"]}], ")"}]}], "18018"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["6568103", "5045040"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["22", "17"], "-", 
            RowBox[{
             FractionBox["22", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"968", " ", "\[Omega]"}], "1445"]}], ")"}]}], "24024"]}], 
       RowBox[{
        FractionBox["6167549", "50450400"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["22", "17"], "-", 
            RowBox[{
             FractionBox["22", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"968", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "240240"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["347089", "60540480"]}], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["22", "17"], "-", 
            RowBox[{
             FractionBox["22", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"968", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "288288"]}]},
      {
       RowBox[{
        FractionBox["347089", "60540480"], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["24", "17"], "-", 
            RowBox[{
             FractionBox["24", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1152", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "262080"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["48263", "458640"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["24", "17"], "-", 
            RowBox[{
             FractionBox["24", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1152", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "240240"]}], 
       RowBox[{
        FractionBox["88723", "97020"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["24", "17"], "-", 
            RowBox[{
             FractionBox["24", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1152", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "27300"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["630887", "126126"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["24", "17"], "-", 
            RowBox[{
             FractionBox["24", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1152", " ", "\[Omega]"}], "1445"]}], ")"}]}], "4914"]}], 
       RowBox[{
        FractionBox["2783359", "144144"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["24", "17"], "-", 
            RowBox[{
             FractionBox["24", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1152", " ", "\[Omega]"}], "1445"]}], ")"}]}], "1248"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["110687", "1980"]}], "+", 
        RowBox[{
         FractionBox["4913", "420"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["24", "17"], "-", 
           RowBox[{
            FractionBox["24", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1152", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["5232923", "41580"], "-", 
        RowBox[{
         FractionBox["4913", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["24", "17"], "-", 
           RowBox[{
            FractionBox["24", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1152", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["4965887", "22050"]}], "+", 
        FractionBox[
         RowBox[{"54043", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["24", "17"], "-", 
            RowBox[{
             FractionBox["24", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1152", " ", "\[Omega]"}], "1445"]}], ")"}]}], "1050"]}], 
       RowBox[{
        FractionBox["4565333", "14112"], "-", 
        RowBox[{
         FractionBox["54043", "672"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["24", "17"], "-", 
           RowBox[{
            FractionBox["24", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1152", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3897743", "10584"]}], "+", 
        RowBox[{
         FractionBox["54043", "504"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["24", "17"], "-", 
           RowBox[{
            FractionBox["24", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1152", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["2562563", "8820"], "-", 
        RowBox[{
         FractionBox["54043", "420"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["24", "17"], "-", 
           RowBox[{
            FractionBox["24", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1152", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["1442977", "6930"], "+", 
        RowBox[{
         FractionBox["4913", "30"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["24", "17"], "-", 
           RowBox[{
            FractionBox["24", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1152", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2451587", "3600"]}], "-", 
        FractionBox[
         RowBox[{"111657751", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["24", "17"], "-", 
            RowBox[{
             FractionBox["24", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1152", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "1663200"], "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["60", "289"]}], "-", 
            RowBox[{
             FractionBox["432", "289"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["12", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["144", "289"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"12", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["12", "17"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}]}], 
           ")"}]}], "3600"]}], 
       RowBox[{
        FractionBox["14579183", "36036"], "-", 
        RowBox[{
         FractionBox["4913", "156"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["24", "17"], "-", 
           RowBox[{
            FractionBox["24", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1152", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10573643", "252252"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["24", "17"], "-", 
            RowBox[{
             FractionBox["24", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1152", " ", "\[Omega]"}], "1445"]}], ")"}]}], "1092"]}], 
       RowBox[{
        FractionBox["710651", "145530"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["24", "17"], "-", 
            RowBox[{
             FractionBox["24", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1152", " ", "\[Omega]"}], "1445"]}], ")"}]}], "8190"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["8570873", "20180160"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["24", "17"], "-", 
            RowBox[{
             FractionBox["24", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1152", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "87360"]}], 
       RowBox[{
        FractionBox["480607", "25225200"], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["24", "17"], "-", 
            RowBox[{
             FractionBox["24", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1152", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "109200"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["480607", "25225200"]}], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["26", "17"], "-", 
            RowBox[{
             FractionBox["26", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1352", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "94640"]}], 
       RowBox[{
        FractionBox["105546557", "302702400"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["26", "17"], "-", 
            RowBox[{
             FractionBox["26", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1352", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "87360"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["9523417", "3153150"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["26", "17"], "-", 
            RowBox[{
             FractionBox["26", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1352", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "10010"]}], 
       RowBox[{
        FractionBox["103810823", "6306300"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["26", "17"], "-", 
            RowBox[{
             FractionBox["26", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1352", " ", "\[Omega]"}], "1445"]}], ")"}]}], "1820"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["11405963", "180180"]}], "+", 
        RowBox[{
         FractionBox["4913", "468"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["26", "17"], "-", 
           RowBox[{
            FractionBox["26", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1352", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["50603611", "277200"], "-", 
        RowBox[{
         FractionBox["4913", "160"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["26", "17"], "-", 
           RowBox[{
            FractionBox["26", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1352", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["14192501", "34650"]}], "+", 
        RowBox[{
         FractionBox["4913", "70"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["26", "17"], "-", 
           RowBox[{
            FractionBox["26", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1352", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["96867887", "132300"], "-", 
        RowBox[{
         FractionBox["54043", "420"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["26", "17"], "-", 
           RowBox[{
            FractionBox["26", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1352", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["93396419", "88200"]}], "+", 
        RowBox[{
         FractionBox["54043", "280"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["26", "17"], "-", 
           RowBox[{
            FractionBox["26", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1352", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["88189217", "70560"], "-", 
        RowBox[{
         FractionBox["54043", "224"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["26", "17"], "-", 
           RowBox[{
            FractionBox["26", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1352", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["79510547", "66150"]}], "+", 
        RowBox[{
         FractionBox["54043", "210"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["26", "17"], "-", 
           RowBox[{
            FractionBox["26", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1352", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["62153207", "69300"], "-", 
        RowBox[{
         FractionBox["4913", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["26", "17"], "-", 
           RowBox[{
            FractionBox["26", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1352", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10081187", "69300"]}], "+", 
        RowBox[{
         FractionBox["4913", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["26", "17"], "-", 
           RowBox[{
            FractionBox["26", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1352", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1865775619", "3603600"]}], "-", 
        FractionBox[
         RowBox[{"1941828859", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["26", "17"], "-", 
            RowBox[{
             FractionBox["26", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1352", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "18738720"], "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["52", "289"]}], "-", 
            RowBox[{
             FractionBox["507", "289"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["13", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["169", "289"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"12", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["13", "17"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}]}], 
           ")"}]}], "2704"]}], 
       RowBox[{
        FractionBox["218369267", "630630"], "-", 
        RowBox[{
         FractionBox["4913", "182"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["26", "17"], "-", 
           RowBox[{
            FractionBox["26", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1352", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["166297247", "6306300"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["26", "17"], "-", 
            RowBox[{
             FractionBox["26", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1352", " ", "\[Omega]"}], "1445"]}], ")"}]}], "1820"]}], 
       RowBox[{
        FractionBox["148939907", "75675600"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["26", "17"], "-", 
            RowBox[{
             FractionBox["26", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1352", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "21840"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["8250661", "100900800"]}], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["26", "17"], "-", 
            RowBox[{
             FractionBox["26", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1352", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "29120"]}]},
      {
       RowBox[{
        FractionBox["8250661", "100900800"], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["28", "17"], "-", 
            RowBox[{
             FractionBox["28", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1568", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "23520"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["10745309", "7207200"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["28", "17"], "-", 
            RowBox[{
             FractionBox["28", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1568", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "21840"]}], 
       RowBox[{
        FractionBox["139021427", "10810800"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["28", "17"], "-", 
            RowBox[{
             FractionBox["28", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1568", " ", "\[Omega]"}], "1445"]}], ")"}]}], "2520"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1142417", "16380"]}], "+", 
        RowBox[{
         FractionBox["4913", "462"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["28", "17"], "-", 
           RowBox[{
            FractionBox["28", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1568", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["137285693", "514800"], "-", 
        RowBox[{
         FractionBox["4913", "120"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["28", "17"], "-", 
           RowBox[{
            FractionBox["28", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1568", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["15125393", "19800"]}], "+", 
        RowBox[{
         FractionBox["63869", "540"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["28", "17"], "-", 
           RowBox[{
            FractionBox["28", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1568", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["33670523", "19800"], "-", 
        RowBox[{
         FractionBox["63869", "240"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["28", "17"], "-", 
           RowBox[{
            FractionBox["28", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1568", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["132822377", "44100"]}], "+", 
        FractionBox[
         RowBox[{"702559", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["28", "17"], "-", 
            RowBox[{
             FractionBox["28", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1568", " ", "\[Omega]"}], "1445"]}], ")"}]}], "1470"]}], 
       RowBox[{
        FractionBox["130342757", "30240"], "-", 
        FractionBox[
         RowBox[{"702559", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["28", "17"], "-", 
            RowBox[{
             FractionBox["28", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1568", " ", "\[Omega]"}], "1445"]}], ")"}]}], "1008"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["126871289", "25200"]}], "+", 
        RowBox[{
         FractionBox["702559", "840"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["28", "17"], "-", 
           RowBox[{
            FractionBox["28", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1568", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["121664087", "25200"], "-", 
        RowBox[{
         FractionBox["702559", "840"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["28", "17"], "-", 
           RowBox[{
            FractionBox["28", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1568", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["112985417", "29700"]}], "+", 
        RowBox[{
         FractionBox["63869", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["28", "17"], "-", 
           RowBox[{
            FractionBox["28", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1568", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["95628077", "39600"], "-", 
        RowBox[{
         FractionBox["63869", "120"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["28", "17"], "-", 
           RowBox[{
            FractionBox["28", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1568", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["43556057", "51480"]}], "+", 
        RowBox[{
         FractionBox["4913", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["28", "17"], "-", 
           RowBox[{
            FractionBox["28", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1568", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["153378947", "573300"]}], "-", 
        FractionBox[
         RowBox[{"2510901649", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["28", "17"], "-", 
            RowBox[{
             FractionBox["28", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1568", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "15135120"], "+", 
        FractionBox[
         RowBox[{"83521", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["42", "289"]}], "-", 
            RowBox[{
             FractionBox["588", "289"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["14", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["196", "289"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"12", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["14", "17"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Alm", "-", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}]}], 
           ")"}]}], "1764"]}], 
       RowBox[{
        FractionBox["251844137", "900900"], "-", 
        RowBox[{
         FractionBox["4913", "210"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["28", "17"], "-", 
           RowBox[{
            FractionBox["28", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"1568", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["199772117", "14414400"]}], "+", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["28", "17"], "-", 
            RowBox[{
             FractionBox["28", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1568", " ", "\[Omega]"}], "1445"]}], ")"}]}], "3360"]}], 
       RowBox[{
        FractionBox["10730281", "21621600"], "-", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["28", "17"], "-", 
            RowBox[{
             FractionBox["28", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"1568", " ", "\[Omega]"}], "1445"]}], ")"}]}], "5040"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["10730281", "21621600"]}], "+", 
        FractionBox[
         RowBox[{"289", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["30", "17"], "-", 
            RowBox[{
             FractionBox["30", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"360", " ", "\[Omega]"}], "289"]}], ")"}]}], "3600"]}], 
       RowBox[{
        FractionBox["181918853", "20180160"], "-", 
        FractionBox[
         RowBox[{"4913", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["30", "17"], "-", 
            RowBox[{
             FractionBox["30", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"360", " ", "\[Omega]"}], "289"]}], ")"}]}], "3360"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1073057", "13860"]}], "+", 
        RowBox[{
         FractionBox["4913", "390"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["30", "17"], "-", 
           RowBox[{
            FractionBox["30", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"360", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["180679043", "432432"], "-", 
        RowBox[{
         FractionBox["4913", "72"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["30", "17"], "-", 
           RowBox[{
            FractionBox["30", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"360", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["16353643", "10296"]}], "+", 
        RowBox[{
         FractionBox["34391", "132"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["30", "17"], "-", 
           RowBox[{
            FractionBox["30", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"360", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["178943309", "39600"], "-", 
        RowBox[{
         FractionBox["447083", "600"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["30", "17"], "-", 
           RowBox[{
            FractionBox["30", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"360", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["19754017", "1980"]}], "+", 
        RowBox[{
         FractionBox["447083", "270"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["30", "17"], "-", 
           RowBox[{
            FractionBox["30", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"360", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["44084927", "2520"], "-", 
        RowBox[{
         FractionBox["702559", "240"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["30", "17"], "-", 
           RowBox[{
            FractionBox["30", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"360", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["174479993", "7056"]}], "+", 
        RowBox[{
         FractionBox["702559", "168"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["30", "17"], "-", 
           RowBox[{
            FractionBox["30", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"360", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["172000373", "6048"], "-", 
        RowBox[{
         FractionBox["702559", "144"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["30", "17"], "-", 
           RowBox[{
            FractionBox["30", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"360", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["33705781", "1260"]}], "+", 
        RowBox[{
         FractionBox["702559", "150"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["30", "17"], "-", 
           RowBox[{
            FractionBox["30", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"360", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["163321703", "7920"], "-", 
        RowBox[{
         FractionBox["447083", "120"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["30", "17"], "-", 
           RowBox[{
            FractionBox["30", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"360", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["154643033", "11880"]}], "+", 
        RowBox[{
         FractionBox["447083", "180"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["30", "17"], "-", 
           RowBox[{
            FractionBox["30", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"360", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["137285693", "20592"], "-", 
        RowBox[{
         FractionBox["34391", "24"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["30", "17"], "-", 
           RowBox[{
            FractionBox["30", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"360", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["85213673", "36036"]}], "+", 
        RowBox[{
         FractionBox["4913", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["30", "17"], "-", 
           RowBox[{
            FractionBox["30", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"360", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["22221499", "161700"], "-", 
        FractionBox[
         RowBox[{"3219081121", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["30", "17"], "-", 
            RowBox[{
             FractionBox["30", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"360", " ", "\[Omega]"}], "289"]}], ")"}]}], "10810800"],
         "+", 
        RowBox[{
         FractionBox["83521", "900"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["30", "289"]}], "-", 
           RowBox[{
            FractionBox["675", "289"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["15", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["225", "289"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "Alm", "-", 
              FractionBox[
               RowBox[{"12", " ", "\[Omega]"}], "5"], "+", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["15", "17"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "Alm", "-", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"], "+", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}]}], 
          ")"}]}]}], 
       RowBox[{
        FractionBox["293501753", "1441440"], "-", 
        RowBox[{
         FractionBox["4913", "240"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["30", "17"], "-", 
           RowBox[{
            FractionBox["30", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"360", " ", "\[Omega]"}], "289"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["14201749", "2882880"]}], "+", 
        RowBox[{
         FractionBox["289", "480"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["30", "17"], "-", 
           RowBox[{
            FractionBox["30", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"360", " ", "\[Omega]"}], "289"]}], ")"}]}]}]},
      {
       RowBox[{
        FractionBox["14201749", "2882880"], "-", 
        RowBox[{
         FractionBox["289", "256"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["32", "17"], "-", 
           RowBox[{
            FractionBox["32", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"2048", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["481991599", "5405400"]}], "+", 
        RowBox[{
         FractionBox["4913", "240"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["32", "17"], "-", 
           RowBox[{
            FractionBox["32", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"2048", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["480999751", "630630"], "-", 
        RowBox[{
         FractionBox["4913", "28"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["32", "17"], "-", 
           RowBox[{
            FractionBox["32", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"2048", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["36911947", "9009"]}], "+", 
        RowBox[{
         FractionBox["24565", "26"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["32", "17"], "-", 
           RowBox[{
            FractionBox["32", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"2048", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["478520131", "30888"], "-", 
        RowBox[{
         FractionBox["171955", "48"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["32", "17"], "-", 
           RowBox[{
            FractionBox["32", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"2048", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3941671", "90"]}], "+", 
        RowBox[{
         FractionBox["447083", "44"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["32", "17"], "-", 
           RowBox[{
            FractionBox["32", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"2048", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["475048663", "4950"], "-", 
        RowBox[{
         FractionBox["447083", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["32", "17"], "-", 
           RowBox[{
            FractionBox["32", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"2048", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["52526039", "315"]}], "+", 
        RowBox[{
         FractionBox["702559", "18"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["32", "17"], "-", 
           RowBox[{
            FractionBox["32", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"2048", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["469841461", "2016"], "-", 
        RowBox[{
         FractionBox["3512795", "64"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["32", "17"], "-", 
           RowBox[{
            FractionBox["32", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"2048", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["466122031", "1764"]}], "+", 
        RowBox[{
         FractionBox["3512795", "56"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["32", "17"], "-", 
           RowBox[{
            FractionBox["32", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"2048", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["461162791", "1890"], "-", 
        RowBox[{
         FractionBox["702559", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["32", "17"], "-", 
           RowBox[{
            FractionBox["32", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"2048", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["90843971", "495"]}], "+", 
        RowBox[{
         FractionBox["447083", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["32", "17"], "-", 
           RowBox[{
            FractionBox["32", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"2048", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["443805451", "3960"], "-", 
        RowBox[{
         FractionBox["447083", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["32", "17"], "-", 
           RowBox[{
            FractionBox["32", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"2048", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["426448111", "7722"]}], "+", 
        RowBox[{
         FractionBox["171955", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["32", "17"], "-", 
           RowBox[{
            FractionBox["32", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"2048", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["391733431", "18018"], "-", 
        RowBox[{
         FractionBox["24565", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["32", "17"], "-", 
           RowBox[{
            FractionBox["32", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"2048", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["287589391", "45045"]}], "+", 
        RowBox[{
         FractionBox["4913", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["32", "17"], "-", 
           RowBox[{
            FractionBox["32", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"2048", " ", "\[Omega]"}], "1445"]}], ")"}]}]}], 
       RowBox[{
        FractionBox["2724744887", "3057600"], "-", 
        FractionBox[
         RowBox[{"8429917007", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["32", "17"], "-", 
            RowBox[{
             FractionBox["32", "17"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"2048", " ", "\[Omega]"}], "1445"]}], ")"}]}], 
         "11531520"], "+", 
        RowBox[{
         FractionBox["83521", "256"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["16", "289"]}], "-", 
           RowBox[{
            FractionBox["768", "289"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["16", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["256", "289"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "Alm", "-", 
              FractionBox[
               RowBox[{"12", " ", "\[Omega]"}], "5"], "+", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["16", "17"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "Alm", "-", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"], "+", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["\[Omega]", "2"]}], "25"]}], ")"}]}]}], 
          ")"}]}]}], 
       RowBox[{
        FractionBox["41421503", "360360"], "-", 
        RowBox[{
         FractionBox["289", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["32", "17"], "-", 
           RowBox[{
            FractionBox["32", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Omega]"}], "5"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"2048", " ", "\[Omega]"}], "1445"]}], ")"}]}]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "1"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{3.696241356788766*^9, 3.696241576094056*^9, 
  3.69624212808924*^9, 3.696242675092472*^9, 3.6989200251040273`*^9}],

Cell[BoxData[
 RowBox[{"\<\"det[\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalM]\\), \\(R\\)]\\)]\
\"\>", "\[Rule]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["2367911594760467245844106297320951247361", 
      "91884715204714695862372229910435382335296347173352552507127258027084859\
55200000000000000000000000000000000000000000000"], "-", 
     FractionBox[
      RowBox[{
      "2367911594760467245844106297320951247361", " ", "\[ImaginaryI]"}], 
      "91884715204714695862372229910435382335296347173352552507127258027084859\
55200000000000000000000000000000000000000000000"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "-", "30975085355228359435237957261092467564994000158753362617782024028\
02636661434964730794467926025390625000000000000000000"}], "-", 
       RowBox[{
       "1959268795506569764718815484447602673439657752934558317296828775299207\
5342838271719273824691772460937500000000000000000", " ", "\[ImaginaryI]"}]}], 
      ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1075380171950637468772759023722543054022956688660979683663910860686168\
940738612123995905657822608947753906250000000000000", "-", 
        RowBox[{
        "202677280049439207041246266220877266445434571699769613986806875664516\
457490898748105652340253829956054687500000000000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", "\[Omega]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5428917885322630850257609771739219179624295934783697463514445357509151\
839994274127138924944691410064697265625000000000000", "+", 
        RowBox[{
        "208943434839646385466052408687484262510292608885039873689890681130086\
33715764224038559540197035617828369140625000000000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2165707346543295827571386384607201772115676605209647156237461943850372\
51032421355665004439277986499786376953125000000000000", "-", 
        RowBox[{
        "810276076793727961996241207994665058751092428705413603682490495383637\
38105895771917633234348846397399902343750000000000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "3"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "7569393047968025954953837482618446470666745361255689831873356370382755\
80701137372352108696262858989772796630859375000000000", "+", 
        RowBox[{
        "141161807128068277631726146907067031700921325859857289915228019989356\
4131004564418071625282619684844036102294921875000000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "4"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6266058521704369730641124321207899441690648821070968203540374545043165\
102291340049667084083367343211022377014160156250000000", "-", 
        RowBox[{
        "475515063264791573554664530054393308221972679445584995161173465962834\
5158212823206274360454723478754047393798828125000000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2117855329334248161264620163522631876509270829954250468454078382642793\
9117819778743017888548057132738431091308593750000000000", "+", 
        RowBox[{
        "197213300022527292907545717115052504552351625596756659127994471643199\
78330234512271644028504823312689975013732910156250000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4462350807633704715801728572014010154019423873624377004837025135025662\
7208259749723827952130991083173563749313354492187500000", "-", 
        RowBox[{
        "696389753161573507174935466159508681658575497629039768391733251903765\
39054699689591818297133151782518830875396728515625000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "7"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1744417921266062040295152937747302714742397818935676740927593722742214\
65971217985351442133042404684941031387329101562500000000", "+", 
        RowBox[{
        "711424676052698350098973986547510420721975778054479062722025078073873\
36438124273124380408622272434282198994293212890625000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "8"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "7119081268697978867186733810120797731857090383272903348379880223957983\
6516400614113024982387627358371499214977264404296875000", "-", 
        RowBox[{
        "341094834715309814883376908168396595802277882686177368532167253877479\
549184618339903016495500947348770889887725830078125000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "9"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5305950932547451010244908651333951485966601184094286810530228780922096\
08437066373026962564440970533657541559605407714843750000", "+", 
        RowBox[{
        "148940716489892990959957556816087831476304320687470191660757886676956\
70588497626520214539836730284068062518379974365234375000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "10"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "9674031070519071911321844181523304181894307088525429089046740059750772\
9164593019263752468936067185029617250483055114746093750", "+", 
        RowBox[{
        "666340151580259176109453222815426735642760982157864519922121051989255\
475016344711514551892330893174134921934410476684570312500", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "11"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6831828641967414784929446606747155888100134397163419662900981247178941\
74025804618647068734157184170529633718909736633300781250", "-", 
        RowBox[{
        "218821022292451480577968785976362882427756286893430627352734977416909\
918378438212066543986863962617791876629966453552246093750", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "12"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2920261489194944940336108659724037585077233981042939256380619289714293\
80486975634346185807507045300017552927398643493652343750", "+", 
        RowBox[{
        "576561191147256983243929193267780881668166430922535031028680970910082\
351133672126477761309113256838340538642100967407226562500", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "13"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4026950638520179751168997127632738749906274938878624296133290630678021\
81810002745590853023524798261881568491590331726074218750", "-", 
        RowBox[{
        "287838661407535058750754338362981005533906675297616343311365913633264\
326688564936110121978743725121404771823176142272949218750", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "14"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2241523674323348338281478212959506469434754070271862948308706883181687\
22478903963894243450344660698945206116009774291992187500", "+", 
        RowBox[{
        "233375715067613334381755921777660660844919212238549791690481833022278\
296925823954247036743630952728413347134525571166992187500", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "15"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1121443139313951382803711914681633664497186791564497964286238651313467\
91824670377633400434162417434420987424697073486328125000", "-", 
        RowBox[{
        "142188702093714503476668420372153270671635399804756256567025586755428\
088173263631533539482567314171221724355443686157226562500", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "16"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "7470062935915875229052928274733180436276913957417515891410085891605444\
4105574426136137940834900095273134763688892983398437500", "+", 
        RowBox[{
        "444499471782636156975802601877125204168966833776835672885150135436798\
60237382867355502338133210556296404414130099584960937500", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "17"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1434901211184329062457884386508649094606540830451569524859827356340117\
0951219988514484976626836322881085855033351530273437500", "-", 
        RowBox[{
        "328212104318233322353836717461570272535642076615416559533532072883766\
90367540577541100031121040580794312074172525745117187500", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "18"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1212884998225629922463632922590281406412663473430491125041090325438691\
5852657577008992570071372672290484986471912468261718750", "+", 
        RowBox[{
        "366815046206183992336709112630256858634795696779494411752382412556323\
4496123739377713075294199181382251859069473276367187500", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "19"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6922762808351741768200686400800578269272796686487264072373404179376716\
14045083850600228617328015979748514601109958457031250", "-", 
        RowBox[{
        "378050732827575894246635422472544292612076866755361204942249605896773\
7771088558407363878879994792101071639615721506933593750", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "20"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "9944641728944514424424142676311392333142731462888560446872392786837632\
32915586520042179107679260874595502934110173636718750", "+", 
        RowBox[{
        "738890323013466496929855164189579831796654130556938363342298159472149\
08537815330325368232606662453456412251554367460937500", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "21"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6039854142426365843637776179993261894630980756993353315199018020869137\
784491559429702081240470989028305057806142560156250", "+", 
        RowBox[{
        "220436129511609609732582638621687584284881247923958612931882769119337\
445419164838161833355279274731285840204131482614843750", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "22"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4102667197700985339070970949992799852485153982364273414509433124980514\
4581031852738173661943281017440001162990295370000000", "-", 
        RowBox[{
        "510430850274828591671372469500146475958503084049753606385325218118682\
5242881577826161376010526046018136100796331929687500", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "23"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1393024586000039766484456195453088591880700027824792383506426506189956\
779970790398890372432393091222415802273416106187500", "+", 
        RowBox[{
        "637320632311143731183179762114389404896618533606148111734927475106177\
3012018418438776264053488700262412652765240879625000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "24"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "8191119827879658778778725840749069694614312020066673761800974799889811\
97709581052594793873378697898484633464084868875000", "-", 
        RowBox[{
        "255004569133223239780921897772382183943140614219171676203507003464564\
491894412696298221156637641923068068288290361437500", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "25"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3473598382979237930681715102265945852869765897019531768362124006062588\
7289468703415680523269063544653168724505366720000", "+", 
        RowBox[{
        "860200661605012548407865974364680553880596285728862020314237148494917\
99669740590323386597907973681318891014791044555000", " ", "\[ImaginaryI]"}]}],
        ")"}], " ", 
      SuperscriptBox["\[Omega]", "26"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "7251966615205220557872985731291556784210909342653923675353889730752730\
959086411150177086297148205337067784765902260000", "-", 
        RowBox[{
        "360450425876383238748302403095512460856269214409791158079022080601881\
1558302909900666604148793364291717495073487544000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "27"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2831725465400696326076547669360315915839935453324398919911172193563345\
27800728664725614376852050118303079370131804400", "+", 
        RowBox[{
        "478464116203146798703854227743561095673610702409030420283440536850778\
170687635161579604148853259177079336313267339400", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "28"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2377562912541394213327666736942221504342297669754165114607474846090503\
4326322876894719589030107946837455803246402400", "-", 
        RowBox[{
        "163799738793224012414943255066497269149101970951520683950977969251017\
59203212559954204568045299451096565494973484800", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "29"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6597010410426121491925972965549174570606964054162673261669038340355085\
45726908241344798119659527571033750229489360", "+", 
        RowBox[{
        "836138543130049509225649980779963438944613504336529899747962378179173\
454013862986251923203951081977841480257826960", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "30"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1853848825144325387085950426121879324099012571652257858071862051360444\
1246596462871643603652513427197293226625920", "-", 
        RowBox[{
        "165459942279239259832378842047159510294882896884970071437082445450152\
57712095371050646512377198049615973168137600", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "31"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1947450670249349176670472581033171444842880554675998069000186813947487\
02359996270084896371292971680673532069888", "+", 
        RowBox[{
        "194745067024934917667047258103317144484288055467599806900018681394748\
702359996270084896371292971680673532069888", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "32"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3572046746945570907612226623711896590991543195909723828382591319412601\
3723680491596232517686843872070312500000000000000", "+", 
        RowBox[{
        "759459677845406782966078530723649911078403846433911325276627949790503\
80021255656284383526652336120605468750000000000000", " ", "\[ImaginaryI]"}]}],
        ")"}], " ", 
      SubscriptBox["A", "lm"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3067432373594405857468225519598471976309004416523889639072891924768670\
233925654505594675292255687713623046875000000000000", "-", 
        RowBox[{
        "183205223852050721878626484273618883725683320136347463175733444851975\
5600212181029453329115302562713623046875000000000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", "\[Omega]", " ", 
      SubscriptBox["A", "lm"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3444238123948230771879550574961343534119679572389444882807982191587822\
8985044643395113562411276901245117187500000000000000", "+", 
        RowBox[{
        "446495052368767893060614740360168505903102946664633446207364765726613\
62809478649996179510709972454071044921875000000000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"], " ", 
      SubscriptBox["A", "lm"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3433440327490957218671411711907060585308653778914752308093182946121117\
16809118111760885377063302180576324462890625000000000", "-", 
        RowBox[{
        "348249732406316867493776893633746892264149755893604032983491768633203\
935001574576429712114826244476032257080078125000000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "3"], " ", 
      SubscriptBox["A", "lm"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2227848516757771300788986581633905265191818457918030922058936928474990\
587561635436194940423232385590213775634765625000000000", "+", 
        RowBox[{
        "162449952931182504946072353789957338135607533361745188228195597393360\
3547061311361127247087287837061388969421386718750000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "4"], " ", 
      SubscriptBox["A", "lm"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5040512288930447749308247041436934328287420260785264059088436491015090\
993712780397424863810773430897929573059082031250000000", "-", 
        RowBox[{
        "984733197643671313608633607363630510603736517454500505494156166507771\
6248192974060798013894705372352619934082031250000000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "5"], " ", 
      SubscriptBox["A", "lm"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3176227445234817852445898650677523535219386442585108006561056799980345\
8515968984107671303501306369368907146453857421875000000", "+", 
        RowBox[{
        "102196347657529918754668409657767159221841105558951524401422430048392\
87360888558604502905856110638788043207168579101562500000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "6"], " ", 
      SubscriptBox["A", "lm"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1155439097029389666958447592993039376834054831645129527278717085429529\
1038980442449127945764343651897557615661621093750000000", "-", 
        RowBox[{
        "775770602377882265886780620506400458535755330215700304231038491791457\
16619240945107441483210890536996638316345214843750000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "7"], " ", 
      SubscriptBox["A", "lm"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1473315129799933517521067932369413936013312522869513800809525425801379\
03989266695101893345210882715761395029144287109375000000", "-", 
        RowBox[{
        "216726953445772141784526280729606979716223606926606959930655529516922\
1656500643415996902275800551258132908992767333984375000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "8"], " ", 
      SubscriptBox["A", "lm"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3912602429351783521402020441879239900446549002442255128121534665435429\
8584759722233604602429829322555494185749053955078125000", "+", 
        RowBox[{
        "221873757309659646415414610235085243775644102742461098132403638466051\
212746693259192563781867656158814361189033508300781250000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "9"], " ", 
      SubscriptBox["A", "lm"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2688479920413827826822142477836485876586701429515508906962323133511395\
33511743384589433510930397946387181840395736694335937500", "-", 
        RowBox[{
        "922022356527581733725595297206485150147462994404979411930484508996315\
35601629361791180056648374765098154206433296203613281250", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "10"], " ", 
      SubscriptBox["A", "lm"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1383925364925986321141716319513989638791413199140560924015860792931121\
11351904633189658231373772498177812377534294128417968750", "+", 
        RowBox[{
        "264938541985414557003715359821644045594355124964114692029301447728315\
290732051365426756377909591313574904024386711120605468750", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "11"], " ", 
      SubscriptBox["A", "lm"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2139016041048327714695463296749640564541301383258810802458853348385996\
78142732026921345403175978753807039687952911376953125000", "-", 
        RowBox[{
        "154982261723471205863823303464764361469897069650126907860524483420905\
399964636346354614615163532770211840394048713684082031250", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "12"], " ", 
      SubscriptBox["A", "lm"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1369501510835932225520551251663415009169576063184768916507967436467103\
23902024107852481029808799156199104452384107971191406250", "+", 
        RowBox[{
        "142074174339354272529556514646424542958380843250256579230091083069628\
067617710572861216730797441824253286080625932312011718750", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "13"], " ", 
      SubscriptBox["A", "lm"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "7768170519508848369031130138413643225983889915978601672799203054294640\
1630077013863038503290383280233861770260902099609375000", "-", 
        RowBox[{
        "981616144246728276355191735575713055119622176335693434812374825280956\
67733100204032749425742524790809565829871099243164062500", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "14"], " ", 
      SubscriptBox["A", "lm"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5798502078455785737640084780131742448327248187257198756521823443638026\
1439251579348192230952580451776394968531641967773437500", "+", 
        RowBox[{
        "348253159426758038973342243606652592059372279520108816902438920681522\
87387650006647025404671124980948195840270133666992187500", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "15"], " ", 
      SubscriptBox["A", "lm"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1265703510458438222275139687329338097574494587866883117943201680796716\
4873431169024154598765163322901985805513642138671875000", "-", 
        RowBox[{
        "285046039761888140685919194126972709165758512322136207049492915143511\
76038270473578476458748075767658773874627367480468750000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "16"], " ", 
      SubscriptBox["A", "lm"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1173022286496604991197958545440998864966407076832235130533947404928096\
1672867640784738929544952992858837673271769301757812500", "+", 
        RowBox[{
        "363392780338697093209205589500702008089883120044051129485479753450877\
1886557680734134267523235155636220573813734731445312500", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "17"], " ", 
      SubscriptBox["A", "lm"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "7725263179930793825529285742156279467246914450739421166081707979518156\
59136505189030902475654825865276663643068606445312500", "-", 
        RowBox[{
        "405375273304577018019696710880767197167101196572661169002136519524308\
7404872034350332490582187647732618212278456389160156250", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "18"], " ", 
      SubscriptBox["A", "lm"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1177477870184168176850580932148299206053855852802827859727367224744708\
004699729393935630216253708218734154125729829589843750", "+", 
        RowBox[{
        "960858879176324851533144113340466064909617045365746426840115000233820\
21549919875693524715432696965010816490015067871093750", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "19"], " ", 
      SubscriptBox["A", "lm"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5858912440649609821436972839565659635612615748503405889882986037502753\
444515490711034256346147651987860053278631328125000", "+", 
        RowBox[{
        "287126672661473525779645189619041869435949593377030950505319148918502\
088756868338567591919497693938106407856186663457031250", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "20"], " ", 
      SubscriptBox["A", "lm"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5858396354901602168707992409621758486391367509936290654370999931331166\
4178232482717699711334986266026321193337948363281250", "-", 
        RowBox[{
        "690382806080452277075680768460277044852503942053725863859065765235006\
5242860159250180946393151079161967311677321160156250", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "21"], " ", 
      SubscriptBox["A", "lm"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2113557935559869248872473893578167973171545546767943627285138550052126\
623961556259480616917964082519257272762279937500000", "+", 
        RowBox[{
        "994485935340572295908491223611595347076065132841883860214279573980022\
6242942183143551425641497285978239446294837518750000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "22"], " ", 
      SubscriptBox["A", "lm"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1392577010685080132268350106880392520288864075169324389379677879806867\
336264429689697787866927985651752271002624146250000", "-", 
        RowBox[{
        "425963130521583986938205132428749290511299642461459564694344870296727\
738483012260832049511582008357868318914270036250000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "23"], " ", 
      SubscriptBox["A", "lm"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6340981908791809346803089525944712310249213011948341406142967842152081\
1496767904604571899236156772950599622220142125000", "+", 
        RowBox[{
        "158894320332331031493607959220365825537541314958757715098446501117311\
864228106138346687451174333912360233469461729062500", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "24"], " ", 
      SubscriptBox["A", "lm"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1451696727182864075518675714138336777189946258911799400942683528869393\
5589984065837987119430278694813903600214453875000", "-", 
        RowBox[{
        "715780488567398631172244842442912554842171648186850286213416156716400\
2440498532328709087022142390662667161682118925000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "25"], " ", 
      SubscriptBox["A", "lm"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6095715546054948574052895809626056631053297687785720899149287497042966\
09598068951353660997609006326171834583732665000", "+", 
        RowBox[{
        "103546129616691575616389255790345243335597233030981392011216385283694\
7238884612702133735707504989763529559390352390000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "26"], " ", 
      SubscriptBox["A", "lm"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5550113678893393381898812892936709272134205454132557205104198602813971\
9472848418113560947149613766839150141389840000", "-", 
        RowBox[{
        "381108614832724803238263279606654609908970864673039190211640101812390\
32305960176733586298260571597417258473243380000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "27"], " ", 
      SubscriptBox["A", "lm"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1654667430557897958001909284182877944126527659341173452354937936620771\
819602500903358121466361451852209122452090000", "+", 
        RowBox[{
        "210096017994976417177931072014301642038865160521739875933853996541940\
7301055807744938045402018220116071281528370000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "28"], " ", 
      SubscriptBox["A", "lm"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5004121057495922177056669132976455288319101667839879723027261310172952\
9885812267543624006174100363319907641040000", "-", 
        RowBox[{
        "446318712497465816945807828213787505868352017972954408387297073665634\
14608050266390150716789861332394149013200000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "29"], " ", 
      SubscriptBox["A", "lm"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5636834533328196245195175922689983319161638927597724369629238133823372\
94982844581012909462314090981336494867200", "+", 
        RowBox[{
        "563683453332819624519517592268998331916163892759772436962923813382337\
294982844581012909462314090981336494867200", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "30"], " ", 
      SubscriptBox["A", "lm"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "8085370074009787327652843155306581271890403754506607601126889191836502\
4944259971168274364239311218261718750000000000000", "+", 
        RowBox[{
        "856957256500047591760821616883000243649067241099122278931402309449226\
06665897595332396367538166046142578125000000000000", " ", "\[ImaginaryI]"}]}],
        ")"}], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2433331143379102465940219910683175777893279788801507399900644088044724\
145374787991879636648733720779418945312500000000000", "-", 
        RowBox[{
        "300100725687664819754516940448573566511584222182009384259647194780081\
5427219331669709705151600542068481445312500000000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", "\[Omega]", " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4190106603431092616771224614414509570103185137384465708752881690605623\
1688565566075091268589400601959228515625000000000000", "+", 
        RowBox[{
        "252917262743162289970363564058696609998065117954682671970954676441030\
06250347086853159462704291896057128906250000000000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1346714731810255206154851583031454223578448906604950133989428905188208\
27042014935466985192052797128400802612304687500000000", "-", 
        RowBox[{
        "319427125725688563178326114982841944530010672096052917654576795474469\
939240751321946161123758207522649765014648437500000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "3"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1559400765449187147739277621556321149320702653357198661936821828042974\
695904057384082006929318195223329544067382812500000000", "+", 
        RowBox[{
        "399402190742834987296521288652540681810397328530503172463454897578411\
994975538485255886607765200809159183502197265625000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "4"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5348976667334079376583566191473719457709840548888160458932823309077795\
72323441671818630279410285294934787750244140625000000", "-", 
        RowBox[{
        "531751440739857020552195141694713414245710781950524266241578881363832\
3541453555245417438363273549790662307739257812500000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "5"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1336043512508903993580112918215822446177593721998952838499001144787466\
3019014055130440422136100836404640161514282226562500000", "-", 
        RowBox[{
        "677022018215587753310135337325821262581074546391656189568052210944426\
822560990197051210321205535623603756904602050781250000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "6"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5204259080588571220626254152145336686413263855586570094439732290399868\
060319148478783564764740375796715401840209960937500000", "+", 
        RowBox[{
        "256246287712655764235050196995206119778301692250494817093265171655808\
84834687809334630405393401689355890068817138671875000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "7"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3844679387050886886456660865308445699037903753921237618681466909326001\
9321787477633351954943612658571569048385620117187500000", "-", 
        RowBox[{
        "139357185126577404556884931318880712959245431544781286617079144860343\
30448837371944156831999809548789061568040847778320312500", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "8"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2459577325151697709167937957037349538732442316496002071130617684824609\
1146483217186225774795501010257833945077896118164062500", "+", 
        RowBox[{
        "459116866160865781640575353747018564438882195770560748335120480178883\
89160252077235398987556864936588330536212921142578125000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "9"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4415934795796369314402858391829392834256661651550666116054378937130511\
0734089051224213156996658844443992730381965637207031250", "-", 
        RowBox[{
        "323286584843408035667062072443038930268184027454028850115592219041230\
77225994687721230512734507181386295734531307220458984375", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "10"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3326711837102535620535699493568915434519699442661601051569781819587065\
3168101497813306500218700784491745348583431243896484375", "+", 
        RowBox[{
        "344672549733041876843115894941249097329855023739954453053884731113610\
54783189994034426794754780969776775676876621246337890625", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "11"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2190072549503522121796050687863182805037199344189004568200033226504230\
3273495209792107044144834964723121498979270935058593750", "-", 
        RowBox[{
        "275284037401480545856972067763362381085760227828462084236146639919728\
55487828114483412362820032464004155622601558685302734375", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "12"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1861988351358290308036931322608690317309476353389289571062729943372417\
4706163808063667158923560257155931661842984771728515625", "+", 
        RowBox[{
        "113076526329034863981041779525196598451858999358078599929034623404884\
57672527680329114755897659444685232259016451263427734375", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "13"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4700268762898358148960420931484510788681316516697943104437239718262520\
358642767443923085244295282007195929251629638671875000", "-", 
        RowBox[{
        "104029677508942465387069915621820387242794599067076223420510662462432\
06000832257452531153072661676201555347405938720703125000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "14"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4833046538108129566589423230509768376465233342011619598471336252539260\
886739102994166463873433956329467187692228759765625000", "+", 
        RowBox[{
        "153671905711199005050238563100271120729466931976849403000838502729905\
6825807064615282272718634883384752227811798706054687500", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "15"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3725050034900955030446285781288240471385756967716308832319731702401294\
99445086110590676144741149253279869040146142578125000", "-", 
        RowBox[{
        "187430298015769010088167959909547152068822649012843421213994031253799\
0373467966141443982034614276329621211676984790039062500", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "16"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6076672196775281179303028722875332063501557591945311799742318172028660\
24728000356045251229857773458016938218464558105468750", "+", 
        RowBox[{
        "544198104613197436252054237140132983207549104472532400347656004514673\
07133105125973805612790849077506208290536716308593750", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "17"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2110452403320748052196014558596842243816037354730706165187596946145425\
277950840319084257864646069680865964105977050781250", "+", 
        RowBox[{
        "164592951932247833839903961607955952853441776966086790071044610243621\
346750998013010998217341730425705652273349559326171875", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "18"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3713936600901434773842055166905268389001142538944641979080918384129703\
1978889898617199585791914370910211062501868505859375", "-", 
        RowBox[{
        "411298209200951626266145671860580718913529209512113590658414768415725\
5036365467019260054304584785284473134539187255859375", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "19"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1430614796554709159052328001335802227225743473613273582005507799247438\
936077581435250449454211065143684589587609472656250", "+", 
        RowBox[{
        "694444153480949849106120185283939068624201142271383650251334943585866\
8538725048017071822532744959399629015666478349609375", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "20"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1067219554357650512974217282479041263424765410840027188732236319730150\
454846649741906860579588338506955166427176908203125", "-", 
        RowBox[{
        "320205391770709576756662767991202380087120974825061478362583452849499\
657239248371399736577047987402697053716995017578125", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "21"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5247659070322486336620306654442067400639188194980659084883617384140854\
3908654628184135612096453785789641481164826562500", "+", 
        RowBox[{
        "133192618064732405178832500625765242661505060345172124528102263530831\
167498442656943144685189409039102791202465385156250", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "22"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1326901201236693989414774657100253020072345460477150280756388150777253\
3936883084956259611649412211628761791689632031250", "-", 
        RowBox[{
        "648635283263780592682823159884454218306900447405865656181829391038707\
5091362735416129003463635000883422377443669218750", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "23"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6023924129837679793186524297632105262820205915290171054938097229200407\
41328644313807366876716749417006447647120562500", "+", 
        RowBox[{
        "102905937835045576720790438498022651491713370776862909041428085297736\
9379244082300676366136476964650127929761164781250", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "24"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5981281325813378814819750950954967550956673825241416518926091481223873\
6924708495960714362305454636469448519642750000", "-", 
        RowBox[{
        "409302300431819822410590347585274900310506040878353276044029622871477\
13247373954441618617384824722469115365334875000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "25"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1925404515169952027693696957376948231767469808432951122350662630100484\
198006871866203068549199619943293381365062500", "+", 
        RowBox[{
        "244916903933444599334467486148104156947261268846304761989629522223103\
8976813086965626887263644705531227799271812500", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "26"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6295566961050458358950393501271312369428992760162570668838544137784074\
5656181520364659026978853925468119110500000", "-", 
        RowBox[{
        "561123714387494643972274434071970505150577675887744891472914287923980\
23587654828315463552486452678690978872500000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "27"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "7636878622047008086680542680974858743649385894063008454935975646903603\
47968708765161557310606314607442979600000", "+", 
        RowBox[{
        "763687862204700808668054268097485874364938589406300845493597564690360\
347968708765161557310606314607442979600000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "28"], " ", 
      SubsuperscriptBox["A", "lm", "2"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6676140710573898943019598910416512093512401489300021301172574300959003\
1178742712912566999493484497070312500000000000000", "+", 
        RowBox[{
        "362909836974795659056144131423883491301521979469407731689527937546689\
39538687428916945132992515563964843750000000000000", " ", "\[ImaginaryI]"}]}],
        ")"}], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6760236395723362155326510560886597017897725797543528099317693691604156\
98533574954980042078881786346435546875000000000000", "-", 
        RowBox[{
        "183007632431735034266360922659413253874586404127035623529793506815942\
4665634511813803495661269985198974609375000000000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", "\[Omega]", " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1956963352631540133724061447680646639035059293516715648304779776596614\
2124282951849916571871175552368164062500000000000000", "+", 
        RowBox[{
        "417801144043058769726587790867875914761258999309468946749958913072284\
8859274409243382839927650433197021484375000000000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "7763033465543429913379519094083981650606396037922890525851810175916489\
652141750536918605882502240833282470703125000000000", "-", 
        RowBox[{
        "116330977576315746557552516448903400039754414305103405705176731597525\
324948617310524853051386002511569976806640625000000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "3"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4475976654595879974649659782811036618327279587038187296345522533704398\
25492799834876994725711473549626922607421875000000000", "-", 
        RowBox[{
        "344867495959260413720818533413589409619446751631376593177102349731385\
72649968485662534311029873834607887268066406250000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "4"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2702582326799509620685179190353568667387148987429991931811403574761349\
70814830897037435004942362278545265197753906250000000", "+", 
        RowBox[{
        "121130598449521158290254425760609410240969114304255445392598936272460\
5203417437187453260481630109901565399169921875000000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "5"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2425970618187741318041665167788688379238959534507753312261155829753384\
439939115051123530946060579880150371551513671875000000", "-", 
        RowBox[{
        "914363418503820392001102357220925608126390879379344190287044505073914\
414228892159316517967471390751987241744995117187500000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "6"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2025449155441928396396493738836121994603703411300375768433535374643851\
557445961643484875329485237713204395294189453125000000", "+", 
        RowBox[{
        "371682133039182579859802760354495520797102573439897553421696983759166\
6463306450892413883006686269462991781616210937500000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "7"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4453624556758962352321195421464870778828467383700577376097365647110405\
071197550554042783701058030669321116790771484375000000", "-", 
        RowBox[{
        "327769229353579936821806529463495858476311234004726553676480747502825\
7132435574541958003906400964024728974514007568359375000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "8"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4076916139432389330567229225488134654179689627269029763038301848605446\
206132444866861095233547708998123103267669677734375000", "+", 
        RowBox[{
        "423406918872613870721097648454449861992161663313806394914119124147723\
3429602003712466636862931591128865200233459472656250000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "9"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3219792756576153989134553666053411585048244345892211531710805717411099\
108085217802662485255750783363612586503219604492187500", "-", 
        RowBox[{
        "401372760562649652423387008976267846142366275452043933078796643944027\
7411486330660057495852365148539040059258460998535156250", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "10"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3186857821655413001952371565781372583350151776627458056745685054008460\
128444741461329809663720637874169886382331848144531250", "+", 
        RowBox[{
        "196221746908779422102589888388347815422746913655732053702539187542023\
9252444871138630633830118262156284669219474792480468750", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "11"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "9525239423939763771630684606244289718587941884034457238412673668109921\
72559598779162240010534552986322440530364990234375000", "-", 
        RowBox[{
        "206640798273755498933264674766811025069014194545422753710574879623489\
4034196588173339928642111737125815539647674560546875000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "12"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1103385816984544609207826216782956474417053834378159301005804813531088\
010946606234791920652834557020578419894937133789062500", "+", 
        RowBox[{
        "361077552461364693658075606702901225155338205457373682980351441203493\
828677361575015458049267708651646030012149047851562500", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "13"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1013793729642492643210340641744921715901084460795644830591139549729612\
84199678975200435953325583347522589100192871093750000", "-", 
        RowBox[{
        "487697974873950392064089729923334665436990550293733378373788608439607\
552067987341868791329203469275711585475186767578125000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "14"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1789005658906701228754441146853922280750396941558824194041795399888843\
95839879746003377951282297591684021922382934570312500", "+", 
        RowBox[{
        "175947965477947062947264863690243462282909640777904399618059677260039\
83177748889055204044384222708026444851133178710937500", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "15"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2445568566154974728231623399329009043126177583268423091353404908739781\
54424794200813929570990373976028816977832031250000", "+", 
        RowBox[{
        "544763709037125382772137730778028443013965147389544969970191270115162\
00825558606970955292619746501879541472512988281250000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "16"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1374094339896645562152221319972739950373829967530824375679155991407826\
0064628168146441091024539092798160720995712890625000", "-", 
        RowBox[{
        "141497691651641672784067044247571353666736946927378022108897214060973\
8157628770484474440437435809893229234168652343750000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "17"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5683746258545195274208845732845462766815464885443450249596452355341011\
21571501320315682699045494174791370210336914062500", "+", 
        RowBox[{
        "285760426558360709924976008901963037449376595959049719393243368143831\
1483213671375199869674023187204108103956984863281250", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "18"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4862043933432506152611143819596718208912695969444548710867160906053058\
40810279925557547409595859968589100009023925781250", "-", 
        RowBox[{
        "142790283920851184838755767468250724454489187783210031434879461206667\
039880824137341428685736473625877161737312988281250", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "19"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2599135718458792657123276340547684029733164377049552220558005310716177\
8298673802196951686947335304756542486407734375000", "+", 
        RowBox[{
        "669034748623388169572239393866801363866291366802798863147915467240568\
71680192669748120702122119013145972028905312500000", " ", "\[ImaginaryI]"}]}],
        ")"}], " ", 
      SuperscriptBox["\[Omega]", "20"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "7321016376285355113984106668072023006271505682470307996752084947457529\
234501697619654605599222225399046356863242187500", "-", 
        RowBox[{
        "354542328587592941257326137509594670181089354300426331060831282571269\
5719443197529525978130211527658616159130570312500", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "21"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3616115406836215503002949552591581009095231582520332490912946718762437\
03376663853141401417873220687847111093384375000", "+", 
        RowBox[{
        "621490209655900389227810547525723262399833682367969996350600472871385\
809992030248500501760653698285401846582204687500", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "22"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3941529691761288697583384185452528344627227891050881554724987261263189\
5742850461755068194671812640184736697478125000", "-", 
        RowBox[{
        "268742417840747178352285299167777610832806562278355171275985433679249\
41179560520738850325390687464527602280096875000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "23"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1377783565581694646500362732620404969633451850920847885773170530776761\
952244923213086517984015265339754596281250000", "+", 
        RowBox[{
        "175584978660773167365965784981845586628574715138026431729974927218607\
7908830373145455900256970637633581490956250000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "24"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4896866596691483386050547968847750711016379724758174366266521622618529\
8968061366313597701333068572953693850000000", "-", 
        RowBox[{
        "436170615845809341149735175644091855535274676142003998696747520941956\
60103035158466150371360208312970402000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "25"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6428630275754883220370549399247360579904897477645493288372023123729303\
79531517369931290734589625089115845000000", "+", 
        RowBox[{
        "642863027575488322037054939924736057990489747764549328837202312372930\
379531517369931290734589625089115845000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "26"], " ", 
      SubsuperscriptBox["A", "lm", "3"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2585422819643454540468694818495768869899368646605499810048820152448887\
8132188447397625324475898742675781250000000000000", "+", 
        RowBox[{
        "526706457450649078116936811524395663453871267940186513398312823184685\
8514862725689884443592838287353515625000000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2904510483559380853423186120699045061650763419729268954668781687515490\
5431874262103579293897497558593750000000000000000", "-", 
        RowBox[{
        "537140234441206882460641433964879583602860840935313654140436703568084\
008230404370481341366981370162963867187500000000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", "\[Omega]", " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4483042471363062347767413002530729747869414820324161084336792055185585\
040121671653750106895960913848876953125000000000000", "-", 
        RowBox[{
        "397674458123196459591275845660976202002979668283844169558106999892335\
476349145764942362132320714359283447265625000000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4905597642325288652076235021655579937008009479720708225528717172464292\
794299627009705147341275132907867431640625000000000", "+", 
        RowBox[{
        "211107700049873359563168276872988244892730802294861431988394410937330\
13584813973588646131166011789894104003906250000000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "3"], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6484097147279855784562481962116171399350196738987190469088396385080402\
6289488023376861488008429247761917114257812500000000", "-", 
        RowBox[{
        "248368876820403068267203839439791424243990546240815261623057486537738\
60934631161418409405637571738347816467285156250000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "4"], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "7693416399554627200119746727279801306359760365241491642332165053805195\
7716587578723182727382299170944786071777343750000000", "+", 
        RowBox[{
        "140556646512771749223227342879150369088990453873073702372445804790488\
642833858014213917131098111766319503784179687500000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "5"], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2255226248110789998415725039344987452385934974835300014321988672355994\
17264821700870298012609924504876907348632812500000000", "-", 
        RowBox[{
        "165502187713058320135951613538608297515338166071861915102887113783097\
323277416718462458316568023901714002609252929687500000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "6"], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2635504581813902241296874197263390086572052016749535452911971071725613\
12571169331512574470259549137842930984497070312500000", "+", 
        RowBox[{
        "275977002271579689362396345722870413300000634578017470760686851907300\
491632202336478842512726280721321586608886718750000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "7"], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2623264716411591841852631840003976790802799029623464784266965446354083\
74264369897142397534660300281879273262023925781250000", "-", 
        RowBox[{
        "322797191088926475727455051402295871175535854057281157234241809677355\
063897792492129178766555234671560921192169189453125000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "8"], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3117954035354627090740995460027958514935096631428467504627026982222467\
23708323143303373058425298072677948390960693359375000", "+", 
        RowBox[{
        "195437211653763883432102947700730156515083571765871907210839413639625\
936825740846076468213742764410036295734405517578125000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "9"], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1140481391375921724489189517852152652628490542631971442413656541613256\
09988348587862735775239371721022437251281738281250000", "-", 
        RowBox[{
        "241587519373163197091883712567368372212493590884168463931520297348851\
697169600381358507017843658329150429031372070312500000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "10"], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1519139974538046911553769188768950727074047161228373393777072038181534\
85135409176105017091261133660782044991455078125000000", "+", 
        RowBox[{
        "513625863571616328832383287592301477954771945854632688303263777725957\
14992974486805490218980291433560312508239746093750000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "11"], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1705461895139278998718280032773763232411856530591335151223652317379637\
2312934916741290293650468802218407274719238281250000", "-", 
        RowBox[{
        "781219156116809200097914492849553721390402038868808931020395992729642\
71362588237597830395874340345526575249572753906250000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "12"], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3300295347493352675634615689038204969231846253001879763991391426405713\
4283674223436054688835178678037002104064941406250000", "+", 
        RowBox[{
        "357289360500231909991601306788198338225005052848371857795733140321006\
7473479824400546906053923030497090400329589843750000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "13"], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5527243164446164169683225136316574230537267606724947790144735492676426\
8064840359193588733073286336867712568359375000000", "-", 
        RowBox[{
        "114731454081445608877917910716729629531358090353480094990132613395291\
53966642371621037419326779714972067665354003906250000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "14"], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3279067040147375359351632817374368296266536952090495493228512060727174\
873106505291089388732490645984473184349121093750000", "-", 
        RowBox[{
        "309377225308034681019752524341275149779806726247283893583951231124539\
941702569326061127116685097687004544704589843750000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "15"], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1466402554655038939577270685580654334653632797447208413277157357714583\
32056825694107889969274005786128649623046875000000", "+", 
        RowBox[{
        "767595161562477987573996668467709382979794251095391470060753765882059\
825832277021852185125297880088162759076416015625000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "16"], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1461556629954948531015705268448662272710133408064370632541729916437757\
63108023671215931443908062683024996806982421875000", "-", 
        RowBox[{
        "419005442476718033281016900582115482612930469054027722025400052134885\
19705122546324558574461475540691561593701171875000", " ", "\[ImaginaryI]"}]}],
        ")"}], " ", 
      SuperscriptBox["\[Omega]", "17"], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "8563207856894771988281328821452476425851567688937625857776055161852531\
266413369667788224074263911058366818085937500000", "+", 
        RowBox[{
        "223900748270693378844297944948642245124418813791778635807639711067086\
72371903121869510108753869805537485619101562500000", " ", "\[ImaginaryI]"}]}],
        ")"}], " ", 
      SuperscriptBox["\[Omega]", "18"], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2714928976770282014017326939089700528028174168650027833409347176669646\
351018801971821567107584496815763964023437500000", "-", 
        RowBox[{
        "130129528457661359750674239143425999286291753499243472522167941587251\
3666939891949033546965422125166095431996093750000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "19"], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1469968011814241810875477881389354426168208538806473404481870837003624\
79133125986329542437067450107863184490000000000", "+", 
        RowBox[{
        "254309313809752735582629775267439425082460525442279465121706046549525\
546430632865452093852893605035132210585312500000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "20"], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1772788986470642514149571556513190318492398485044365981152667462093431\
0942740613715873907459585940149406188437500000", "-", 
        RowBox[{
        "120404481074099562050818892502134897710363416725600725039503578049135\
26973808358496500306420657877246529661250000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "21"], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6774298599303761154325512609279244119104578345926785868769888862952011\
40742149648455926596397570887209887968750000", "+", 
        RowBox[{
        "864985274624558288322970368457399846415464536367466157439307111204662\
242766099752805434491375890263376122656250000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "22"], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2633653737757741728827048863320574834569505522551763529503752954045168\
2962179372112887840390214551175272656250000", "-", 
        RowBox[{
        "234433211454773365540104912827888569972796062356117070387897646221481\
50219513243742712889098222096442291406250000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "23"], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3763396237465971142700752720823948453084055317496560169633596369073614\
05054138420591406498398458687921937500000", "+", 
        RowBox[{
        "376339623746597114270075272082394845308405531749656016963359636907361\
405054138420591406498398458687921937500000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "24"], " ", 
      SubsuperscriptBox["A", "lm", "4"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5402980582366823893649464443239712117773223777132624970522183348059691\
786659381162142635134101867675781250000000000000", "-", 
        RowBox[{
        "409371934726432842095755127138122349932801166958700121570122972102057\
300551173187691533202777862548828125000000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SubsuperscriptBox["A", "lm", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1936065299337269150628934193102526092557299556766002534927469833106169\
7425816206784699025755356597900390625000000000000", "+", 
        RowBox[{
        "865480922220168674556159985247252744654716371975882592704701738973150\
83185461144803618241513888931274414062500000000000", " ", "\[ImaginaryI]"}]}],
        ")"}], " ", "\[Omega]", " ", 
      SubsuperscriptBox["A", "lm", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5695497529229214210986248788891758409838235150932415729354000677715930\
36662827744972986791502232742309570312500000000000", "-", 
        RowBox[{
        "213763431014930088959819284027050381321892470302343674147581381289172\
543678612631359817422667484378814697265625000000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"], " ", 
      SubsuperscriptBox["A", "lm", "5"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1150502046539950426829231729679191852971597827814426262575503149390100\
094750378008792145178470423416137695312500000000000", "+", 
        RowBox[{
        "213662414513062026090237300694794024893445705372004453507080585723191\
8190673668892409304534558109340667724609375000000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "3"], " ", 
      SubsuperscriptBox["A", "lm", "5"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5247380095142718344731222185331229610896426513902254878302332555557192\
754780397024465305387899506360244750976562500000000", "-", 
        RowBox[{
        "378870217973272508492407696768510701520234219877063312776011981861834\
4559809596558700830196677384746932983398437500000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "4"], " ", 
      SubsuperscriptBox["A", "lm", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "8523327612002063491195570055263631275840277036291286546342746822599394\
778199214508380324807676767551460266113281250000000", "+", 
        RowBox[{
        "908544892591759168965887135585305931601571468126934922434025366728731\
2440268567795693795994414534842109680175781250000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "5"], " ", 
      SubsuperscriptBox["A", "lm", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1157849721849114142717144547625261229080169848296265720442691103253524\
0826747255712344634579202958774669647216796875000000", "-", 
        RowBox[{
        "139602513167368975474166989503599397005697518052912994893232003279716\
93135161857693559989466543816449808120727539062500000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "6"], " ", 
      SubsuperscriptBox["A", "lm", "5"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1733235559142185863004964371142586471319908054299036933475022543509543\
0677709639195640865493614072452600479125976562500000", "+", 
        RowBox[{
        "111287759403494087292895006845885374782954210293195426414558984316541\
91575269446987156303822419411107977676391601562500000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "7"], " ", 
      SubsuperscriptBox["A", "lm", "5"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "8146947072079341862967243586242613096984110683012387475827165339554735\
151525145553557815107391150318007583618164062500000", "-", 
        RowBox[{
        "167563925151007371765707822011845298575064895015914850068818550322601\
16419664844995067082383479072161993141174316406250000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "8"], " ", 
      SubsuperscriptBox["A", "lm", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1284762894594701475140434493519167164974876150608765847468263675243621\
0805297500815159042728380331231743125915527343750000", "+", 
        RowBox[{
        "451269621057718820440537433832188388110268111982492671044956421261150\
7854376480190663263629047857311921882629394531250000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "9"], " ", 
      SubsuperscriptBox["A", "lm", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1823782392165752920446148553986049221442135864659173866279707938247377\
282495348019079740827866301907302191162109375000000", "-", 
        RowBox[{
        "790985087075378877281171594489426289753987840218439681227217258315618\
0503435067480064263700464059514889164733886718750000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "10"], " ", 
      SubsuperscriptBox["A", "lm", "5"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3941497532613947630890905946633276312146324940769410248677737325990822\
695623740175887436160426175241857892150878906250000", "+", 
        RowBox[{
        "471752358867648740564762263314277670893750626482271774454871930574653\
593447425909171112128854174055738095397949218750000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "11"], " ", 
      SubsuperscriptBox["A", "lm", "5"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2461619186394754815026680531374722499998566667454754955050914115567469\
1764918812832623560702504243264037719726562500000", "-", 
        RowBox[{
        "159646920558584538235219923331391968366961467286157681385369877247317\
0018624063205796290708179719391935835998535156250000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "12"], " ", 
      SubsuperscriptBox["A", "lm", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5261429253882307151006584678845216944690797947842419119157710878149526\
88246870480044735982043390612747454406738281250000", "-", 
        RowBox[{
        "445128581119323983341634199829986105953470989151055471886490954631319\
94863128480440080710168357516431550720214843750000", " ", "\[ImaginaryI]"}]}],
        ")"}], " ", 
      SuperscriptBox["\[Omega]", "13"], " ", 
      SubsuperscriptBox["A", "lm", "5"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2564998318520558547700272968346311699430819650496677033197888758396898\
3036313330871071846493051730789073320312500000000", "+", 
        RowBox[{
        "140775095217889998994960565063750731998789702964646768309250807496059\
760469087013990279840737387984961743474121093750000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "14"], " ", 
      SubsuperscriptBox["A", "lm", "5"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3040416684120026924851395838736334539746438056758341785651013809010535\
8102250877411330936274372042727961555175781250000", "-", 
        RowBox[{
        "847825526557780038752550904295471207824021750761469272192679244185257\
6028699110672806645126450040899706965332031250000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "15"], " ", 
      SubsuperscriptBox["A", "lm", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1971833326686484945044280201638285814080283197325082717481309176098009\
639308917501323247681183240357145523828125000000", "+", 
        RowBox[{
        "524800939731604987475850832634216133336944441256787771605756014955642\
3024626656434940601078175717387692186132812500000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "16"], " ", 
      SubsuperscriptBox["A", "lm", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "7127735508102005766804969964565559164897242913823063174048216391895218\
97721664471958889073864632577826207226562500000", "-", 
        RowBox[{
        "337714496325753669318725719018175782582178790375540106297321739771315\
628053139190103764761503425812888391875000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "17"], " ", 
      SubsuperscriptBox["A", "lm", "5"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4268707213184543386711602585200747581350516106789576319141054823248793\
8587856556630088580122049273006202234375000000", "+", 
        RowBox[{
        "743903130499523738606316624486683809938335545891108791646561781285121\
06852176762653793082124381948890724500000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "18"], " ", 
      SubsuperscriptBox["A", "lm", "5"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5750533777431275521934199839564880398430731526534888139538180852714814\
018521632971193152964805716259742234375000000", "-", 
        RowBox[{
        "388924347032005866878263489500848935649330637758079437400792998049558\
8996376231864968474667913378948293843750000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "19"], " ", 
      SubsuperscriptBox["A", "lm", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2421389803708998582851654335782953298893066699121975187085467268420163\
76585904202261652864255504634425246875000000", "+", 
        RowBox[{
        "309804263138025240045332215519805890552364541828311837991104931834286\
479109460395159512613080309995418918750000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "20"], " ", 
      SubsuperscriptBox["A", "lm", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1037441810732811779303073617097785899136341131673189459405742622819959\
2448273892562535136508908155116860937500000", "-", 
        RowBox[{
        "922899923424111915527822889189284412763445420071312895916188388984001\
0693259711385910243758157025150085937500000", " ", "\[ImaginaryI]"}]}], ")"}],
       " ", 
      SuperscriptBox["\[Omega]", "21"], " ", 
      SubsuperscriptBox["A", "lm", "5"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1624641579517991292856594029452901595157755319585103440538749078816859\
09701396412109276673224942112347500000000", "+", 
        RowBox[{
        "162464157951799129285659402945290159515775531958510344053874907881685\
909701396412109276673224942112347500000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "22"], " ", 
      SubsuperscriptBox["A", "lm", "5"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6622083415888767484114258157543122660647581795030030624290233668239824\
70771098128222441556758880615234375000000000000", "-", 
        RowBox[{
        "227762633544053750924622923836629675136428156035246247985851115886936\
087751754821874032738172531127929687500000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SubsuperscriptBox["A", "lm", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4216686855832420491723429152733708679179249850384406384056450111126610\
452446143013762539830479812622070312500000000000", "+", 
        RowBox[{
        "825769166601624744467766492845759439703009093983217230218163601039765\
5881508663602557266861296653747558593750000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", "\[Omega]", " ", 
      SubsuperscriptBox["A", "lm", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4292966991809475951913027810079148619635527310625185781827405548054501\
5993525383343726625168537178039550781250000000000", "-", 
        RowBox[{
        "297970631464116872425812200979176856253889944965462270255392377500585\
22244716367909162111157620344161987304687500000000", " ", "\[ImaginaryI]"}]}],
        ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"], " ", 
      SubsuperscriptBox["A", "lm", "6"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1159401406354384702609948592044540064794564146106559571674566369792030\
75051217942796521714812181293487548828125000000000", "+", 
        RowBox[{
        "127844264999527624865677260537248603802636156961657401867754609640757\
642248334702510927745302186681747436523437500000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "3"], " ", 
      SubsuperscriptBox["A", "lm", "6"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2487172382247332536912224379963857933438629759955462671649651080602697\
72206816931857261165371870001029968261718750000000", "-", 
        RowBox[{
        "290305139223362618291064125937725604240995057066975695138800246627613\
615784533905449550034835311067962646484375000000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "4"], " ", 
      SubsuperscriptBox["A", "lm", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5091332174791409504275605105481001034581209858781478833943373824063153\
48957075430374697528329970163555145263671875000000", "+", 
        RowBox[{
        "338160192522257344054191492336299865440813638235903306629638240768575\
590853973959957142926081001236057281494140625000000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "5"], " ", 
      SubsuperscriptBox["A", "lm", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3325714784016571275839976123970931919519439168037723827768205644541284\
89845672218836397147527404106290817260742187500000", "-", 
        RowBox[{
        "658510459131203308273227800411679758160516396900975340943056069673895\
226814089839473100071348744138228416442871093750000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "6"], " ", 
      SubsuperscriptBox["A", "lm", "6"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6494320180823582432788896837384077005679407920381063341403059196310008\
48003468327661699436006565901822471618652343750000", "+", 
        RowBox[{
        "238889340393650590111924959608574158498887191478333544886771625087929\
127961317347996079736835815148364448547363281250000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "7"], " ", 
      SubsuperscriptBox["A", "lm", "6"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1225744822802918980536346563011545223188154878276424514991029325961569\
89029532739792390656713972923211746215820312500000", "-", 
        RowBox[{
        "499298323687874636321506925787597401707635810820219836562104376245060\
948188777464142186047585384515751075744628906250000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "8"], " ", 
      SubsuperscriptBox["A", "lm", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3036459057298298526583817364206128132740235569739458000554208147698964\
24308536554520696573333504364724082946777343750000", "+", 
        RowBox[{
        "404621025435515751812028974668645072707576611195917480358783969874017\
89220272552415417240984202170364418029785156250000", " ", "\[ImaginaryI]"}]}],
        ")"}], " ", 
      SuperscriptBox["\[Omega]", "9"], " ", 
      SubsuperscriptBox["A", "lm", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4096506459443940127587858539332606417544425325283744372776685757271919\
173531323112319145022126954896609497070312500000", "-", 
        RowBox[{
        "147383947319792844812855630686792245812531765808304128570294916022045\
236421180754334057257326741658601560974121093750000", " ", 
         "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "10"], " ", 
      SubsuperscriptBox["A", "lm", "6"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5734936681610052663054806684077816250694852530701612652659036580219825\
3748978216561911803525298724666263122558593750000", "-", 
        RowBox[{
        "420656123246318818198857511430192918342794263980321339527334154584830\
0113894281710084618596231500907679138183593750000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "11"], " ", 
      SubsuperscriptBox["A", "lm", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3079505726626492812087374522962192101733160602591204815529404558378065\
568784205828219110397964926599951171875000000000", "+", 
        RowBox[{
        "178955124573949724201234308907493778558826496311375715048634412078902\
41446213635582041658165570412615005554199218750000", " ", "\[ImaginaryI]"}]}],
        ")"}], " ", 
      SuperscriptBox["\[Omega]", "12"], " ", 
      SubsuperscriptBox["A", "lm", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4461132178572449294445831888925353807724441391241577579860595748038398\
297386292782452490473663724116623889160156250000", "-", 
        RowBox[{
        "120415401281942408308365640107118959409089236463433170792576892155539\
7021314153375857658942691832955265783691406250000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "13"], " ", 
      SubsuperscriptBox["A", "lm", "6"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3242732924868332116590377145564849010185944210157020008800105826604651\
23521403849800564777442128784348857421875000000", "+", 
        RowBox[{
        "880951995186438901296593738340637684786473923193394799372647292274767\
085628381074239001927358862466512768554687500000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "14"], " ", 
      SubsuperscriptBox["A", "lm", "6"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1358373133780238822189927922176538778680139708940631405804725310253003\
11132900840229625604170820012897817382812500000", "-", 
        RowBox[{
        "635152953709840810837319962163387915520526074599168772986401677274088\
78514669055302209755635011312876592773437500000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "15"], " ", 
      SubsuperscriptBox["A", "lm", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "9098625289056116551158510733371196643169704437325466033066063761008672\
540937694891259019778350930917188281250000000", "+", 
        RowBox[{
        "159870064348212989135288555244995631335585768157024149038628892676331\
85551326974878519319885490458022478320312500000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "16"], " ", 
      SubsuperscriptBox["A", "lm", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1385314685801821393963124953251914976012567665126082977941253601910637\
256469790247636457322950578044928515625000000", "-", 
        RowBox[{
        "932574057037813336564675265656743263689126832885035938927437432083092\
374998092815177676823013578122273046875000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "17"], " ", 
      SubsuperscriptBox["A", "lm", "6"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6489951015842493616025655879592447551267150219052076866038598237497498\
7654001418794283888515010713389453125000000", "+", 
        RowBox[{
        "832146133016594562710737114414702259212088164889908688305067493126108\
65435454625193742347468019811519921875000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "18"], " ", 
      SubsuperscriptBox["A", "lm", "6"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3092170877339850117547515049661705734891744469470021471206807910227812\
449962447098396070963257101141406250000000", "-", 
        RowBox[{
        "274911500164102547880878063065880999579179422963052639206304242723377\
3466104937603412938201382339769531250000000", " ", "\[ImaginaryI]"}]}], ")"}],
       " ", 
      SuperscriptBox["\[Omega]", "19"], " ", 
      SubsuperscriptBox["A", "lm", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5350070019136378905395236652270364968336051536301420955545699943212851\
7641203885165957758532616123570312500000", "+", 
        RowBox[{
        "535007001913637890539523665227036496833605153630142095554569994321285\
17641203885165957758532616123570312500000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "20"], " ", 
      SubsuperscriptBox["A", "lm", "6"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5011832843341809694245880725163012745330912602542437912483271224234119\
9359817423417917461585998535156250000000000000", "-", 
        RowBox[{
        "320658053459033490220692694796624202749665458893823064442114920071269\
08287663171450630507694244384765625000000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SubsuperscriptBox["A", "lm", "7"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4147044115454289643275423766698234471043379385883842577491181863174299\
76745224956740456992574310302734375000000000000", "+", 
        RowBox[{
        "486591540067872521098802266945802328575502676798700064046296495625962\
534436186058776134206578445434570312500000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", "\[Omega]", " ", 
      SubsuperscriptBox["A", "lm", "7"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1982961688811204344972305223146449396542832038491055665759366057354737\
381841661915783668624733657836914062500000000000", "-", 
        RowBox[{
        "219507032836481242163952346825113426076558177609080493066436854484233\
9011439647961892800751114902496337890625000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"], " ", 
      SubsuperscriptBox["A", "lm", "7"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6607961297404981212024513221223002428700006584550506199325576641784414\
182126142045620021864440773010253906250000000000", "+", 
        RowBox[{
        "461340984689336209683669825286258722473008574181539836365737092217923\
9137016870984211418404368961334228515625000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "3"], " ", 
      SubsuperscriptBox["A", "lm", "7"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6918988939687773861726713876976264673579182470143337608265901666079611\
208361087425049785187029993057250976562500000000", "-", 
        RowBox[{
        "130130191128255783032154274562796789464811718580779650348996376357091\
33046420238300305004406824655914306640625000000000", " ", "\[ImaginaryI]"}]}],
        ")"}], " ", 
      SuperscriptBox["\[Omega]", "4"], " ", 
      SubsuperscriptBox["A", "lm", "7"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1808971045340558686988246080534588838019233984383063353789748767708316\
3215938227771005758560327057228088378906250000000", "+", 
        RowBox[{
        "705359409816842790815075173843329050191246832799875225505603263926957\
4144687241002490968072851785850524902343750000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "5"], " ", 
      SubsuperscriptBox["A", "lm", "7"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4915785167581529490474668688745238569844001239363204408705706504770537\
092983252957644982169508091739654541015625000000", "-", 
        RowBox[{
        "185873277232262108031744570781165299263707183180232347189418605547784\
67720356744577475041638898456438064575195312500000", " ", "\[ImaginaryI]"}]}],
        ")"}], " ", 
      SuperscriptBox["\[Omega]", "6"], " ", 
      SubsuperscriptBox["A", "lm", "7"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1453453603658808229113571985811997696245780210596599091972204731940431\
0500270856318739653191434427006912231445312500000", "+", 
        RowBox[{
        "217958288169090847898215854571673497972580581602882470200196345255436\
3724163214061926260494363212791061401367187500000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "7"], " ", 
      SubsuperscriptBox["A", "lm", "7"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3761802848321077021816508495292756821237136876009133019897794357516757\
74809531809595401380262810190124511718750000000", "-", 
        RowBox[{
        "881063968536427016348355801180917891768139206504575320411802523670306\
6808982472965217480972225698897552490234375000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "8"], " ", 
      SubsuperscriptBox["A", "lm", "7"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4185750336288216263521025568161554022274481872081090565698562142504979\
607051746720811413781380525547119140625000000000", "-", 
        RowBox[{
        "251169289237141994972714046728487301076119364052656962222932903858755\
460422163263438336074222850316467285156250000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "9"], " ", 
      SubsuperscriptBox["A", "lm", "7"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2508950990979921086293061946740863284084918959226828953420847154837750\
64925690975793037438084372519256591796875000000", "+", 
        RowBox[{
        "156615219843206110164939898327183484611010289555425102435084743309688\
0955421103634269365225019606100045776367187500000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "10"], " ", 
      SubsuperscriptBox["A", "lm", "7"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4613065981612109993245809289715093416277237853419590551125614048325421\
16738399208579263272601583727683715820312500000", "-", 
        RowBox[{
        "119711503155865006273174717346386725903805430047951550579850009635903\
733168766046289337979231009325115356445312500000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "11"], " ", 
      SubsuperscriptBox["A", "lm", "7"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3819588925510420793801102528146909887540797732298346437369251133898058\
9820845361486712482113307231497314453125000000", "+", 
        RowBox[{
        "106326867449942184493103636219345059265852065639738860250831370482894\
667117233257915053845416903324595458984375000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "12"], " ", 
      SubsuperscriptBox["A", "lm", "7"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1893954734083127248675469756051885950850428858940720812800488650785465\
6647859843359969660155675229408935546875000000", "-", 
        RowBox[{
        "871975858497836795812312390884566741122506925541091698415332199610085\
6421306584575403658389412215600244140625000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "13"], " ", 
      SubsuperscriptBox["A", "lm", "7"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1438826273635013698110965339852072290672383190494690326008915256038772\
505944658159815359370053451117314453125000000", "+", 
        RowBox[{
        "255227665371813056219466482084142114794676343931968172781900701024049\
6274608751416880541640828825447539062500000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "14"], " ", 
      SubsuperscriptBox["A", "lm", "7"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2512887465869319111142910041320748965418996000785503216845838795132957\
34475630856707060956397819639628906250000000", "-", 
        RowBox[{
        "168274307449173624389004572359311800150196609838876676774713936776811\
751886683000979037923030122661386718750000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "15"], " ", 
      SubsuperscriptBox["A", "lm", "7"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1325479672909119374292945950257108298100833705493743479248012650723114\
1718611036346553116074111668818359375000000", "+", 
        RowBox[{
        "170352657103683815308806258489396280150627971293424438738665158165942\
80319936962543987121653816706669921875000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "16"], " ", 
      SubsuperscriptBox["A", "lm", "7"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "7101217712037642987876265651759456066873126827453609311480170546833157\
02747411015604483704339289218750000000000", "-", 
        RowBox[{
        "630970483322064867337449043642764333105271090359160637762530353859119\
494541916042653726973929950390625000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "17"], " ", 
      SubsuperscriptBox["A", "lm", "7"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1370950586525904337633002086832043263435224470165247451473926481416899\
2968794909408578740734317677734375000000", "+", 
        RowBox[{
        "137095058652590433763300208683204326343522447016524745147392648141689\
92968794909408578740734317677734375000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "18"], " ", 
      SubsuperscriptBox["A", "lm", "7"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2405322777734478627197160498686583574054008003402459929250788967313551\
982739201319129006019592285156250000000000000", "-", 
        RowBox[{
        "243607786026307605032143149489408605607939255194118241110546187075633\
6897782398594411275794982910156250000000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SubsuperscriptBox["A", "lm", "8"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2382707769015982283861626640039537371870832820189707562284439992046221\
2517030996749473249632263183593750000000000000", "+", 
        RowBox[{
        "179712926953200434642993727674243305509556427247402946676057642202079\
03311167887853006269704437255859375000000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", "\[Omega]", " ", 
      SubsuperscriptBox["A", "lm", "8"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5604751733114227790279866131788150966760573562817801323506125456331667\
0721088247396013839461822509765625000000000000", "-", 
        RowBox[{
        "979331789273887472406029582797244424321628679995784394597983618253717\
74360728627021014507156600952148437500000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"], " ", 
      SubsuperscriptBox["A", "lm", "8"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2319376140061215143398281299925449085569089140574730052475991677978055\
68424883505837441075649780273437500000000000000", "+", 
        RowBox[{
        "977209663620809226522552669565027221481171757839842120400247684176395\
10126716412024784416638381958007812500000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "3"], " ", 
      SubsuperscriptBox["A", "lm", "8"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1047659994505996398691334927724241222286317520615074392240149324612689\
14726435426931610803837529754638671875000000000", "-", 
        RowBox[{
        "361230083266556460231644730684575853063473728245936694671645510835957\
278012833565851808678529481506347656250000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "4"], " ", 
      SubsuperscriptBox["A", "lm", "8"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3970976876238486065246752446694134544757105089853768461374419947929544\
06006201670287104026879834289550781250000000000", "+", 
        RowBox[{
        "681198708539053501126754697766273614160647223815235321608936860856354\
00755978960640037957787873611450195312500000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "5"], " ", 
      SubsuperscriptBox["A", "lm", "8"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1971744688708509832922702511510410837394430006408197410464438528401425\
7553058405500283064194900390625000000000000000", "-", 
        RowBox[{
        "321237871531994284752895527542663415254036989905692163766603539809271\
684793321160660347626707144210815429687500000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "6"], " ", 
      SubsuperscriptBox["A", "lm", "8"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1961022118999521994518808419440103836686652120134232123001164411827019\
70790968457698788802123955453491210937500000000", "-", 
        RowBox[{
        "855497610636318855014603581143707690535990558224638167628020665945284\
0825920743536381324775751296997070312500000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "7"], " ", 
      SubsuperscriptBox["A", "lm", "8"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1336049290358534714747456445075887032467887751655119483602223795701257\
3533438356395509363987758340454101562500000000", "+", 
        RowBox[{
        "916265219737501791320791143039035750629444662676168061161244932943511\
33108051836524812840658794790649414062500000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "8"], " ", 
      SubsuperscriptBox["A", "lm", "8"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3296001348493608819730553796383202656995227659428212848495232619756293\
2643065187493573322013786719970703125000000000", "-", 
        RowBox[{
        "814148803399022839888627212656412230735594125217942498516405518160099\
0406139922838291124765085775146484375000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "9"], " ", 
      SubsuperscriptBox["A", "lm", "8"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3177778263827567655897092394553277982127018764352775582760805141968688\
871087852063345119009418771704101562500000000", "+", 
        RowBox[{
        "911429338386302131152345156845828351654087141274268394486168126805153\
8109018621087023910361871414135742187500000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "10"], " ", 
      SubsuperscriptBox["A", "lm", "8"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1919609830149102046849974017799048719776022250347161029515785782053018\
075605912979367756343108240283203125000000000", "-", 
        RowBox[{
        "867415372877152117159533693538243598059678594668550311736243345469743\
695431982323241306434116368354492187500000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "11"], " ", 
      SubsuperscriptBox["A", "lm", "8"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1684339188375336530536570469763495114206868296452182264262107006568824\
63754501972140440775506243616210937500000000", "+", 
        RowBox[{
        "302179899837235502404318491296230880549676632070177702876537115391765\
782601516390185709533422204978515625000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "12"], " ", 
      SubsuperscriptBox["A", "lm", "8"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3439840990954393111864751166539493763176721469760113316888016149615514\
0340600186202818695151001829101562500000000", "-", 
        RowBox[{
        "228934067005269634754106623241125648540681044778514988257688126013327\
24205788082939458208485680069335937500000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "13"], " ", 
      SubsuperscriptBox["A", "lm", "8"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2073903655296828347767559757113388233051232371506432417243072207552231\
861932274691986025145785346679687500000000", "+", 
        RowBox[{
        "267240701716690315861283694997027828752577820201639301304246148796369\
6109823014885318669443410352539062500000000", " ", "\[ImaginaryI]"}]}], ")"}],
       " ", 
      SuperscriptBox["\[Omega]", "14"], " ", 
      SubsuperscriptBox["A", "lm", "8"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1266883848609004180362668274649969700000160662205452005538455107220994\
19486936869393453282910714843750000000000", "-", 
        RowBox[{
        "112504038097584198382525059740865809962015215938040621155998496852231\
877479635266392606203543300781250000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "15"], " ", 
      SubsuperscriptBox["A", "lm", "8"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2762742381560331343960652313596142811542140571252471562515346947941615\
746933107504519706072543359375000000000", "+", 
        RowBox[{
        "276274238156033134396065231359614281154214057125247156251534694794161\
5746933107504519706072543359375000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "16"], " ", 
      SubsuperscriptBox["A", "lm", "8"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "7333615063667187701752462278251317384458660216908245098751340385774556\
7548189973422133377075195312500000000000000", "-", 
        RowBox[{
        "114688264843796732115985949766302360415771523300130862968155841738738\
824243898401838947128295898437500000000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SubsuperscriptBox["A", "lm", "9"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "8667356686531327823727367231180867504828060505938531463914021957158571\
77809582779647462698364257812500000000000000", "+", 
        RowBox[{
        "407292041116017240091482681810511817576181666929233896263093381829477\
492599104233763572724914550781250000000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", "\[Omega]", " ", 
      SubsuperscriptBox["A", "lm", "9"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "9116285176369548810790820717777903054026695612694466310282368183678990\
18517710104403218120422363281250000000000000", "-", 
        RowBox[{
        "278629930894130874824479155216043662364524700140567403067014653265235\
0623254045699569615079345703125000000000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"], " ", 
      SubsuperscriptBox["A", "lm", "9"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5181710662130904014520389433704457398845968023072167378248153925503507\
644279262274836025208129882812500000000000000", "+", 
        RowBox[{
        "104320593347371615142182262169618054261568699820862729357197747514145\
3428552996739651617132110595703125000000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "3"], " ", 
      SubsuperscriptBox["A", "lm", "9"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5448331223206393710213981862521781948683279152211541334700186190880723\
77713967823128340645503234863281250000000000", "-", 
        RowBox[{
        "632577399312297594257771733232857970624652965477191433064827919124845\
5326577997398638930481187438964843750000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "4"], " ", 
      SubsuperscriptBox["A", "lm", "9"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5414312913196951951208150678416160244920899193445983313778527533610903\
077467088947554828089896545410156250000000000", "-", 
        RowBox[{
        "122157081172784119696498675366674785566742325808465591669918321946986\
625022027702508949233614349365234375000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "5"], " ", 
      SubsuperscriptBox["A", "lm", "9"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4304743107964075492265757276681576176694877974932409004416055794647741\
17852439965995871821088256835937500000000000", "+", 
        RowBox[{
        "337111285360794516882060824274832562048081861196900289561283269938534\
8013709116825904174602557830810546875000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "6"], " ", 
      SubsuperscriptBox["A", "lm", "9"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1557279718627305320016407213724180725061938030329500031477847157049287\
203754022329873418199173370361328125000000000", "-", 
        RowBox[{
        "360471921818815359167303456641880570943268811396891049163874478369122\
497752682941309239543592864990234375000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "7"], " ", 
      SubsuperscriptBox["A", "lm", "9"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1804738095017800574876361085969642284570592056749508862390600107668267\
88346693018638368015722796630859375000000000", "+", 
        RowBox[{
        "537746737182347972125540488047438732421281933859104257200161189823586\
594378404603878622082231622314453125000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "8"], " ", 
      SubsuperscriptBox["A", "lm", "9"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1383734471935821497646518064804060987754697838180924156015330733033742\
26909441790844379091368066406250000000000000", "-", 
        RowBox[{
        "610771474182060196054975136006672151039515928281954804193825572908619\
13026999530719205815500321044921875000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "9"], " ", 
      SubsuperscriptBox["A", "lm", "9"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1437342205391884932897056149627182128141922484538535988519366702009598\
2872780257107954114855287890625000000000000", "+", 
        RowBox[{
        "261503254862964979128328962255030868520492411325086798850571115802892\
28636711502360589779095116259765625000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "10"], " ", 
      SubsuperscriptBox["A", "lm", "9"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3522714738922088431214493000216550791023255515237236034180885824433618\
268679388707110660265014208984375000000000", "-", 
        RowBox[{
        "232706698185134033953514124068136103138899938741930417823191589096087\
4121654876667146507763700048828125000000000", " ", "\[ImaginaryI]"}]}], ")"}],
       " ", 
      SuperscriptBox["\[Omega]", "11"], " ", 
      SubsuperscriptBox["A", "lm", "9"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2475826480515654230944657469254110087398053238133778562396087533977886\
79475124239195146663749658203125000000000", "+", 
        RowBox[{
        "320003722589985703081459818348365717349050509329651408665927299454510\
421207141121957144809654052734375000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "12"], " ", 
      SubsuperscriptBox["A", "lm", "9"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1755822244094085838094478899244993531960843293805018201182540230328935\
9742150839821325410045410156250000000000", "-", 
        RowBox[{
        "155838698658001554834101717883105168901708973629342879853244974436818\
72344815639817665295844238281250000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "13"], " ", 
      SubsuperscriptBox["A", "lm", "9"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4393042118722568897733873641341884887063419808399660441006371730520659\
01241832203122672798457031250000000000", "+", 
        RowBox[{
        "439304211872256889773387364134188488706341980839966044100637173052065\
901241832203122672798457031250000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "14"], " ", 
      SubsuperscriptBox["A", "lm", "9"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1363317088379593008078564133517259479460239649946064053292880393367459\
254632286427888137817382812500000000000000", "-", 
        RowBox[{
        "352792564402569070627782843607561558448791451354879265923409415554722\
3952576036487714187622070312500000000000000", " ", "\[ImaginaryI]"}]}], ")"}],
       " ", 
      SubsuperscriptBox["A", "lm", "10"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2062408682187740793829802104924601374587716396637133675564107412277732\
2489768428197788027954101562500000000000000", "+", 
        RowBox[{
        "507966839088813040893498323979741329726173453645646175745647229217296\
7966152854803481404113769531250000000000000", " ", "\[ImaginaryI]"}]}], ")"}],
       " ", "\[Omega]", " ", 
      SubsuperscriptBox["A", "lm", "10"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6255154683375608840351958035483822632578533446052119975010789057440939\
746581523305214805297851562500000000000000", "-", 
        RowBox[{
        "514483606726423157401900681994200877298954132012150806253493347105852\
53534438629352868301849365234375000000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"], " ", 
      SubsuperscriptBox["A", "lm", "10"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "7400932773437650423341235397434251992521904478759522812559066862535828\
6869881751970673001831054687500000000000000", "+", 
        RowBox[{
        "470940308733150456492290586638388887392355501618295310312704469216821\
164200994444766590194702148437500000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "3"], " ", 
      SubsuperscriptBox["A", "lm", "10"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "7172255959955143076663118079628446099312688261561962088594066213018332\
716799694504092961668395996093750000000000", "+", 
        RowBox[{
        "692531903784704439116039039993564107790311071925392088537609414821569\
51362363546057687320043945312500000000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "4"], " ", 
      SubsuperscriptBox["A", "lm", "10"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4474750400068894805657837332519489878623212526177397372221837817244925\
0900952863857316396324157714843750000000000", "-", 
        RowBox[{
        "945080238225509532321224024348623199003043603220120636806486657743085\
2923004099031410416960144042968750000000000", " ", "\[ImaginaryI]"}]}], ")"}],
       " ", 
      SuperscriptBox["\[Omega]", "5"], " ", 
      SubsuperscriptBox["A", "lm", "10"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6556297199593185380084517051114071396350614122688322667202913155686701\
191865347474623185883514404296875000000000", "+", 
        RowBox[{
        "205669871317553650193256854665782888401978060921810178139974692268901\
76616560339453979342675750732421875000000000", " ", "\[ImaginaryI]"}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Omega]", "6"], " ", 
      SubsuperscriptBox["A", "lm", "10"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6794380578925992845639955181131250998950305865701996507973041092702264\
885174280623961880686889648437500000000000", "-", 
        RowBox[{
        "290764526753827322873903549442798480807046355497495607839524239676722\
6775874091421436354247167968750000000000000", " ", "\[ImaginaryI]"}]}], ")"}],
       " ", 
      SuperscriptBox["\[Omega]", "7"], " ", 
      SubsuperscriptBox["A", "lm", "10"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "8657065950809571564079009174579165521140287460696058141977439945426933\
58154953363863909368100585937500000000000", "+", 
        RowBox[{
        "160392479397394644423650376752273745182631141781948463665759371650665\
0351582957713392307827145996093750000000000", " ", "\[ImaginaryI]"}]}], ")"}],
       " ", 
      SuperscriptBox["\[Omega]", "8"], " ", 
      SubsuperscriptBox["A", "lm", "10"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2641694793080211164601888740982524711319078520295472180397405294697842\
03417770644100154587106933593750000000000", "-", 
        RowBox[{
        "172856140402762443989555793615095241677941065547785072902196507266272\
316088281068027023357868652343750000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "9"], " ", 
      SubsuperscriptBox["A", "lm", "10"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2222999114910124557481468507738174195139696142273398591821859045300980\
0385825488673639190755126953125000000000", "+", 
        RowBox[{
        "288393133610562900063679441115347311039116931344233100023729381355694\
93724891737387336436121337890625000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "10"], " ", 
      SubsuperscriptBox["A", "lm", "10"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1875034809693341304066204740580879673622781777713972634484462361314695\
094782154859101060365234375000000000000", "-", 
        RowBox[{
        "166332058735198025239380120373710185519266079822025945948449254657712\
5486624759402051170673828125000000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "11"], " ", 
      SubsuperscriptBox["A", "lm", "10"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5493612783808126931041083423351856026057198504807620156976986667745162\
3151179287214484665136718750000000000", "+", 
        RowBox[{
        "549361278380812693104108342335185602605719850480762015697698666774516\
23151179287214484665136718750000000000", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "12"], " ", 
      SubsuperscriptBox["A", "lm", "10"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1290424677610347461856740716291012427163480907474099281209708963636876\
9843691033014373779296875000000000000000", "-", 
        RowBox[{
        "724829563767249033435776638761124537294058666791993311272206431782393\
42619300506842254638671875000000000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SubsuperscriptBox["A", "lm", "11"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3233633366897332205792449819401112352336529000332074028228498273097857\
60100041773896624755859375000000000000000", "+", 
        RowBox[{
        "162284300053462954236123486578777755461254154301183887723660783450793\
10145373717361325073242187500000000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", "\[Omega]", " ", 
      SubsuperscriptBox["A", "lm", "11"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4204210919488208806567768494712940953482986382537750415720504250333414\
1880167409363412475585937500000000000000", "+", 
        RowBox[{
        "612535571623742868251235525130311805154311107863747122218506019723330\
314415431594834008483886718750000000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "2"], " ", 
      SubsuperscriptBox["A", "lm", "11"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6611212150537619022842629377070275154854065078592871081722395608353669\
92973433091219928039550781250000000000000", "-", 
        RowBox[{
        "120875124011893673067219577981261264376417761092149793996802652042598\
655404405953996400421142578125000000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "3"], " ", 
      SubsuperscriptBox["A", "lm", "11"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1345425873500606137725216944768335372237292826839243960514722222549233\
77456214686478075827026367187500000000000", "+", 
        RowBox[{
        "455015617200182166092151950896933613686805422737937287894728186117564\
103316425241061952484130859375000000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "4"], " ", 
      SubsuperscriptBox["A", "lm", "11"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2098682621625942884386595173952310364645254834640280564555220612560251\
21386215835025416888427734375000000000000", "-", 
        RowBox[{
        "859741615619112202913285821169602803686326781637033471496718786073735\
69885750464505289753417968750000000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "5"], " ", 
      SubsuperscriptBox["A", "lm", "11"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3468644286149149859139275822840197532214290806851608020082692385974742\
6217916374681432932189941406250000000000", "+", 
        RowBox[{
        "659055061819203479073731707234376329417188251111057535977085306108705\
92495694827563902450622558593750000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "6"], " ", 
      SubsuperscriptBox["A", "lm", "11"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1393991172028210604358731936385883542638105913043747858026171457587045\
5536180582191504336914062500000000000000", "-", 
        RowBox[{
        "900404077903485015149283777285791913304928420917043267778985840847737\
7604702841859255797851562500000000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "7"], " ", 
      SubsuperscriptBox["A", "lm", "11"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1459716208176907849060401689862631652173170432133280106497444727526932\
224150273142349401306152343750000000000", "+", 
        RowBox[{
        "190290859571523003169872863151607058936878611209663317461818112514227\
3245924674901553054382324218750000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "8"], " ", 
      SubsuperscriptBox["A", "lm", "11"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1515160077621465944172348511969268349060452045654226706348295786465431\
83914535743717953857421875000000000000", "-", 
        RowBox[{
        "134340034148736474186698208179545459654881361993469445058560158771168\
020980831839829393310546875000000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "9"], " ", 
      SubsuperscriptBox["A", "lm", "11"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5346062728988766046065648027600179227108762948261189990045702921905956\
379848439623186586914062500000000000", "+", 
        RowBox[{
        "534606272898876604606564802760017922710876294826118999004570292190595\
6379848439623186586914062500000000000", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "10"], " ", 
      SubsuperscriptBox["A", "lm", "11"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1122480633511977938245150414557554919909555670111652340094479705580401\
6024161564483642578125000000000000000", "+", 
        RowBox[{
        "996075991520036750904120949662527019391850847561169582348122574534936\
566510233017913818359375000000000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SubsuperscriptBox["A", "lm", "12"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3292061247770980686680218393779153484642136865099346917264514145764533\
964491319370187377929687500000000000000", "-", 
        RowBox[{
        "455213413598756515046125036027331078405666782021239946084975051878700\
810812799701388549804687500000000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", "\[Omega]", " ", 
      SubsuperscriptBox["A", "lm", "12"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1185618939761309402629921659049619586529226731775076558247917051709133\
789469816949173889160156250000000000000", "+", 
        RowBox[{
        "454422777670377924375128859967333182758835681413000544693228674727476\
4745726680149817810058593750000000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "2"], " ", 
      SubsuperscriptBox["A", "lm", "12"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3481657835694700987533982742109142976639171724744696009736413357120028\
349146911869595794677734375000000000000", "-", 
        RowBox[{
        "133206987060378769489692190595349947314033153739864943999633079611809\
6110143628958440887451171875000000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "3"], " ", 
      SubsuperscriptBox["A", "lm", "12"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "8268618192602242110870699456346253149147811986227800935681611680768993\
76092341905336584472656250000000000000", "+", 
        RowBox[{
        "163257367646055415034921991938671618384274622755031860238314033721612\
7882280118327314611816406250000000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "4"], " ", 
      SubsuperscriptBox["A", "lm", "12"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "4816727471022885526535027200903586098762200372508565140767327530848535\
94745817472399847412109375000000000000", "-", 
        RowBox[{
        "305144042440508266537174240600724919582004267459201704478895894449879\
181095679506929730224609375000000000000", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Omega]", "5"], " ", 
      SubsuperscriptBox["A", "lm", "12"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "6667207307915333769792836144807836996686748830164380794919378344253370\
4497983656919244384765625000000000000", "+", 
        RowBox[{
        "875237864313536629278446803170137906516447753168892635472982068932547\
07951032439007208251953125000000000000", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "6"], " ", 
      SubsuperscriptBox["A", "lm", "12"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "8968264177322781154097947049586725928552578976822918296131991936963784\
623124315352093505859375000000000000", "-", 
        RowBox[{
        "794774839911307403567251064088293108017832604391758618689873316215213\
2218864851077972412109375000000000000", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "7"], " ", 
      SubsuperscriptBox["A", "lm", "12"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3968886441812592195210930308410275131155082622930445424109480180268560\
43515432922426757812500000000000000", "+", 
        RowBox[{
        "396888644181259219521093030841027513115508262293044542410948018026856\
043515432922426757812500000000000000", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "8"], " ", 
      SubsuperscriptBox["A", "lm", "12"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1785902100654409131762279405262430051495028566570633446627194507908797\
986685044067382812500000000000000000", "+", 
        RowBox[{
        "899137132053237851028262844852375738044847545101794144660433247807717\
5796806270996093750000000000000000000", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SubsuperscriptBox["A", "lm", "13"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2080549526315367155557405237366968043283436329923268485913975753011735\
9276593604339599609375000000000000000", "-", 
        RowBox[{
        "700213861131709722511086204129595798653472898435251562246019486495074\
4641344239495849609375000000000000000", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "\[Omega]", " ", 
      SubsuperscriptBox["A", "lm", "13"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "9172656661228280912240126565249751252035877364866790478365893404565249\
693306253964843750000000000000000000", "+", 
        RowBox[{
        "193848526710707050208186526484563200538245260414660796485979336730160\
51631008887308349609375000000000000000", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"], " ", 
      SubsuperscriptBox["A", "lm", "13"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "9455317548573796721387063200822619471510455925859510375914164430849331\
166664718492736816406250000000000000", "-", 
        RowBox[{
        "579156578486817380957017762061545111841579244530639552502322553325108\
7586596181325988769531250000000000000", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "3"], " ", 
      SubsuperscriptBox["A", "lm", "13"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1928979988360692633091919370696740931014680217451617144850106756351473\
814430573355102539062500000000000000", "+", 
        RowBox[{
        "256215900196176229413872966339640828220875190567824081668657246539492\
0685204444419555664062500000000000000", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "4"], " ", 
      SubsuperscriptBox["A", "lm", "13"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "3670807034298312505680057391680258581340491529090797647056963532023620\
76751398835144042968750000000000000", "-", 
        RowBox[{
        "325158078848694936953981634029792607299840195803914699008179145234247\
774601528056335449218750000000000000", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "5"], " ", 
      SubsuperscriptBox["A", "lm", "13"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2173027286454510325712529109712291221320060613317679556850557495588464\
5101296868774414062500000000000000", "+", 
        RowBox[{
        "217302728645451032571252910971229122132006061331767955685055749558846\
45101296868774414062500000000000000", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "6"], " ", 
      SubsuperscriptBox["A", "lm", "13"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2041117443503140474511271575376145588273381224458978087628375677655098\
4075006317138671875000000000000000", "+", 
        RowBox[{
        "508235617770287598870687949089587096761469705495300424995951203812059\
42215384735107421875000000000000000", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SubsuperscriptBox["A", "lm", "14"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "7362524722715750807373131778079468532673602090939370695588990585654258\
3911834625244140625000000000000000", "-", 
        RowBox[{
        "417506313122069884149061986486933502490312761663960917976208757516327\
35167836273193359375000000000000000", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "\[Omega]", " ", 
      SubsuperscriptBox["A", "lm", "14"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2875366568665038791945472430483985471337844835053407873170423654504641\
3783508216857910156250000000000000", "+", 
        RowBox[{
        "392018649814286793449884702753156633609265820883992484612690766824675\
70461859779357910156250000000000000", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"], " ", 
      SubsuperscriptBox["A", "lm", "14"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "9290684354483359319884961622704648489717900706840820919365619992837150\
996901092529296875000000000000000", "-", 
        RowBox[{
        "822595785791071305561749869536908963820910278258315377577309712092814\
9157948455810546875000000000000000", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "3"], " ", 
      SubsuperscriptBox["A", "lm", "14"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "8275186773170648275166151408438576097626225230624025270705582744805192\
15120637512207031250000000000000", "+", 
        RowBox[{
        "827518677317064827516615140843857609762622523062402527070558274480519\
215120637512207031250000000000000", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "4"], " ", 
      SubsuperscriptBox["A", "lm", "14"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1044474936416905614055755257494437205766963935305021206633560482054996\
59947814941406250000000000000000", "+", 
        RowBox[{
        "161894599144678977704558427089737155357890939793097023508300125524908\
982994689941406250000000000000000", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SubsuperscriptBox["A", "lm", "15"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1096110396478216073369260458442634157306243748832830807075736067255552\
92718200683593750000000000000000", "-", 
        RowBox[{
        "970079573484718008587996594976734925890369576223248423683887642588036\
42164611816406250000000000000000", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "\[Omega]", " ", 
      SubsuperscriptBox["A", "lm", "15"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "1958307896917006509666202020457342353592915598696032537435619750740737\
7589218139648437500000000000000", "+", 
        RowBox[{
        "195830789691700650966620202045734235359291559869603253743561975074073\
77589218139648437500000000000000", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"], " ", 
      SubsuperscriptBox["A", "lm", "15"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2169581146810137167689668223011674447453289291611626218225820455635275\
08544921875000000000000000000", "+", 
        RowBox[{
        "216958114681013716768966822301167444745328929161162621822582045563527\
508544921875000000000000000000", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      SubsuperscriptBox["A", "lm", "16"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.696241356788766*^9, 3.696241576094056*^9, 
  3.69624212808924*^9, 3.696242675092472*^9, 3.698920060021753*^9}],

Cell[BoxData[
 RowBox[{"\<\"det[\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalM]\\), \\(S\\)]\\)]\
\"\>", "\[Rule]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"827240261886336764177", " ", 
     RowBox[{"(", 
      RowBox[{
      "495977606413087921741569369923019140625000000000000000000000000000000",
        "-", 
       RowBox[{
       "24896130831715785875655246803979000000000000000000000000000000000000",
         " ", 
        SuperscriptBox["\[Omega]", "2"]}], "+", 
       RowBox[{
       "478453477830489990782410532791402279687500000000000000000000000000", 
        " ", 
        SuperscriptBox["\[Omega]", "4"]}], "-", 
       RowBox[{
       "4735245760242333155918935532466844500000000000000000000000000000", 
        " ", 
        SuperscriptBox["\[Omega]", "6"]}], "+", 
       RowBox[{
       "28142869146693469483593009831396948225000000000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "8"]}], "-", 
       RowBox[{
       "110497484946129828704340130434817008000000000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "10"]}], "+", 
       RowBox[{
       "306277558238284531280325707984751542400000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "12"]}], "-", 
       RowBox[{"629377828157523509194094689386120192000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "14"]}], "+", 
       RowBox[{"1002424945907455100014562222932339200000000000000000", " ", 
        SuperscriptBox["\[Omega]", "16"]}], "+", 
       RowBox[{"875578005180630992318399515194163200000000000000", " ", 
        SuperscriptBox["\[Omega]", "18"]}], "+", 
       RowBox[{"36493865843623718213938856026374144000000000000", " ", 
        SuperscriptBox["\[Omega]", "20"]}], "+", 
       RowBox[{"180353826608472804668576509093478400000000000", " ", 
        SuperscriptBox["\[Omega]", "22"]}], "+", 
       RowBox[{"416787164172923417280002218210099200000000", " ", 
        SuperscriptBox["\[Omega]", "24"]}], "+", 
       RowBox[{"486879644275607119519254696689664000000", " ", 
        SuperscriptBox["\[Omega]", "26"]}], "+", 
       RowBox[{"303909526570340053209161347891200000", " ", 
        SuperscriptBox["\[Omega]", "28"]}], "+", 
       RowBox[{"95893304469699221580570584678400", " ", 
        SuperscriptBox["\[Omega]", "30"]}], "+", 
       RowBox[{"12294013393551182253919305728", " ", 
        SuperscriptBox["\[Omega]", "32"]}], "-", 
       RowBox[{
       "466802453094670985168535877574606250000000000000000000000000000000000"\
, " ", 
        SubscriptBox["A", "lm"]}], "+", 
       RowBox[{
       "18070421279125980290162933116638775371093750000000000000000000000000",
         " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        SubscriptBox["A", "lm"]}], "-", 
       RowBox[{
       "273319972666196009198836997532472790625000000000000000000000000000", 
        " ", 
        SuperscriptBox["\[Omega]", "4"], " ", 
        SubscriptBox["A", "lm"]}], "+", 
       RowBox[{
       "2203472514847977037874963061883590755625000000000000000000000000", 
        " ", 
        SuperscriptBox["\[Omega]", "6"], " ", 
        SubscriptBox["A", "lm"]}], "-", 
       RowBox[{
       "10961270475278137240497810937180618500000000000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "8"], " ", 
        SubscriptBox["A", "lm"]}], "+", 
       RowBox[{
       "36799020854013557578116475249385738040000000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "10"], " ", 
        SubscriptBox["A", "lm"]}], "-", 
       RowBox[{
       "88701129611812257785853106288439865600000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "12"], " ", 
        SubscriptBox["A", "lm"]}], "+", 
       RowBox[{"160660293113605336180658417271067776000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "14"], " ", 
        SubscriptBox["A", "lm"]}], "-", 
       RowBox[{"216580791655995697133116373637918720000000000000000", " ", 
        SuperscriptBox["\[Omega]", "16"], " ", 
        SubscriptBox["A", "lm"]}], "+", 
       RowBox[{"788707573333040004369219943221657600000000000000", " ", 
        SuperscriptBox["\[Omega]", "18"], " ", 
        SubscriptBox["A", "lm"]}], "+", 
       RowBox[{"4487022072117769538420871571832832000000000000", " ", 
        SuperscriptBox["\[Omega]", "20"], " ", 
        SubscriptBox["A", "lm"]}], "+", 
       RowBox[{"15818581878591318236798775790141440000000000", " ", 
        SuperscriptBox["\[Omega]", "22"], " ", 
        SubscriptBox["A", "lm"]}], "+", 
       RowBox[{"24263689763916136066952007254016000000000", " ", 
        SuperscriptBox["\[Omega]", "24"], " ", 
        SubscriptBox["A", "lm"]}], "+", 
       RowBox[{"19435508131641474456196749459456000000", " ", 
        SuperscriptBox["\[Omega]", "26"], " ", 
        SubscriptBox["A", "lm"]}], "+", 
       RowBox[{"7606920787259794019612570419200000", " ", 
        SuperscriptBox["\[Omega]", "28"], " ", 
        SubscriptBox["A", "lm"]}], "+", 
       RowBox[{"1229401339355118225391930572800", " ", 
        SuperscriptBox["\[Omega]", "30"], " ", 
        SubscriptBox["A", "lm"]}], "+", 
       RowBox[{
       "147804504802423931511783460091333194519042968750000000000000000000000"\
, " ", 
        SubsuperscriptBox["A", "lm", "2"]}], "-", 
       RowBox[{
       "4543270650101224728590205626272601542968750000000000000000000000000", 
        " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        SubsuperscriptBox["A", "lm", "2"]}], "+", 
       RowBox[{
       "55882355455069442985403874905160776927734375000000000000000000000", 
        " ", 
        SuperscriptBox["\[Omega]", "4"], " ", 
        SubsuperscriptBox["A", "lm", "2"]}], "-", 
       RowBox[{
       "375572133898050532390212296346009108750000000000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "6"], " ", 
        SubsuperscriptBox["A", "lm", "2"]}], "+", 
       RowBox[{
       "1589580886883417659897668666773611756875000000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "8"], " ", 
        SubsuperscriptBox["A", "lm", "2"]}], "-", 
       RowBox[{
       "4615738262190323977642938527566824360000000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "10"], " ", 
        SubsuperscriptBox["A", "lm", "2"]}], "+", 
       RowBox[{"9751336222970833850345558723482806000000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "12"], " ", 
        SubsuperscriptBox["A", "lm", "2"]}], "-", 
       RowBox[{"15658123587030473144770341149428224000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "14"], " ", 
        SubsuperscriptBox["A", "lm", "2"]}], "+", 
       RowBox[{"21927722310768182727488536782374400000000000000000", " ", 
        SuperscriptBox["\[Omega]", "16"], " ", 
        SubsuperscriptBox["A", "lm", "2"]}], "+", 
       RowBox[{"25170028004546569394194286540390400000000000000", " ", 
        SuperscriptBox["\[Omega]", "18"], " ", 
        SubsuperscriptBox["A", "lm", "2"]}], "+", 
       RowBox[{"255690210133468107966622177345536000000000000", " ", 
        SuperscriptBox["\[Omega]", "20"], " ", 
        SubsuperscriptBox["A", "lm", "2"]}], "+", 
       RowBox[{"511000243851400644771249137909760000000000", " ", 
        SuperscriptBox["\[Omega]", "22"], " ", 
        SubsuperscriptBox["A", "lm", "2"]}], "+", 
       RowBox[{"554022395191038105694945306214400000000", " ", 
        SuperscriptBox["\[Omega]", "24"], " ", 
        SubsuperscriptBox["A", "lm", "2"]}], "+", 
       RowBox[{"272293187271231263202040872960000000", " ", 
        SuperscriptBox["\[Omega]", "26"], " ", 
        SubsuperscriptBox["A", "lm", "2"]}], "+", 
       RowBox[{"57628187782271166815246745600000", " ", 
        SuperscriptBox["\[Omega]", "28"], " ", 
        SubsuperscriptBox["A", "lm", "2"]}], "-", 
       RowBox[{
       "22834614335360694003596167114562704467773437500000000000000000000000",
         " ", 
        SubsuperscriptBox["A", "lm", "3"]}], "+", 
       RowBox[{
       "570524593435361574305806219919950002172851562500000000000000000000", 
        " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        SubsuperscriptBox["A", "lm", "3"]}], "-", 
       RowBox[{
       "5824858074107688933314283902660480789062500000000000000000000000", 
        " ", 
        SuperscriptBox["\[Omega]", "4"], " ", 
        SubsuperscriptBox["A", "lm", "3"]}], "+", 
       RowBox[{
       "33131022015457067879933060506588444640625000000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "6"], " ", 
        SubsuperscriptBox["A", "lm", "3"]}], "-", 
       RowBox[{
       "120605130927595292485149225054231716250000000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "8"], " ", 
        SubsuperscriptBox["A", "lm", "3"]}], "+", 
       RowBox[{
       "305182087104081474325247770888378155000000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "10"], " ", 
        SubsuperscriptBox["A", "lm", "3"]}], "-", 
       RowBox[{"567721730374681649939204024811888000000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "12"], " ", 
        SubsuperscriptBox["A", "lm", "3"]}], "+", 
       RowBox[{"809764440580806045179256692228736000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "14"], " ", 
        SubsuperscriptBox["A", "lm", "3"]}], "-", 
       RowBox[{"728131212070000886057014573747200000000000000000", " ", 
        SuperscriptBox["\[Omega]", "16"], " ", 
        SubsuperscriptBox["A", "lm", "3"]}], "+", 
       RowBox[{"2697290203983341593894720000204800000000000000", " ", 
        SuperscriptBox["\[Omega]", "18"], " ", 
        SubsuperscriptBox["A", "lm", "3"]}], "+", 
       RowBox[{"5583035041654662430424682004480000000000000", " ", 
        SuperscriptBox["\[Omega]", "20"], " ", 
        SubsuperscriptBox["A", "lm", "3"]}], "+", 
       RowBox[{"9341700681495381890694945177600000000000", " ", 
        SuperscriptBox["\[Omega]", "22"], " ", 
        SubsuperscriptBox["A", "lm", "3"]}], "+", 
       RowBox[{"5735805565204177072080027648000000000", " ", 
        SuperscriptBox["\[Omega]", "24"], " ", 
        SubsuperscriptBox["A", "lm", "3"]}], "+", 
       RowBox[{"1680822143649575698778030080000000", " ", 
        SuperscriptBox["\[Omega]", "26"], " ", 
        SubsuperscriptBox["A", "lm", "3"]}], "+", 
       RowBox[{
       "2029338538421759664165132260851340716896057128906250000000000000000", 
        " ", 
        SubsuperscriptBox["A", "lm", "4"]}], "-", 
       RowBox[{
       "41931339485204195543062428987901210620117187500000000000000000000", 
        " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        SubsuperscriptBox["A", "lm", "4"]}], "+", 
       RowBox[{
       "360369441721666432322181036713795787377929687500000000000000000", " ", 
        SuperscriptBox["\[Omega]", "4"], " ", 
        SubsuperscriptBox["A", "lm", "4"]}], "-", 
       RowBox[{
       "1752749367705327717975082789637644992187500000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "6"], " ", 
        SubsuperscriptBox["A", "lm", "4"]}], "+", 
       RowBox[{
       "5527405366121989221407104227384727898437500000000000000000", " ", 
        SuperscriptBox["\[Omega]", "8"], " ", 
        SubsuperscriptBox["A", "lm", "4"]}], "-", 
       RowBox[{
       "12243442156057081907992666715490630000000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "10"], " ", 
        SubsuperscriptBox["A", "lm", "4"]}], "+", 
       RowBox[{"20096023926862461953770589329666200000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "12"], " ", 
        SubsuperscriptBox["A", "lm", "4"]}], "-", 
       RowBox[{"25194991215996311164072371953472000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "14"], " ", 
        SubsuperscriptBox["A", "lm", "4"]}], "+", 
       RowBox[{"33041869261015129373454981802560000000000000000", " ", 
        SuperscriptBox["\[Omega]", "16"], " ", 
        SubsuperscriptBox["A", "lm", "4"]}], "+", 
       RowBox[{"23125772088915656147338464256000000000000000", " ", 
        SuperscriptBox["\[Omega]", "18"], " ", 
        SubsuperscriptBox["A", "lm", "4"]}], "+", 
       RowBox[{"106779240413942597867072458752000000000000", " ", 
        SuperscriptBox["\[Omega]", "20"], " ", 
        SubsuperscriptBox["A", "lm", "4"]}], "+", 
       RowBox[{"76818824533984514358214656000000000000", " ", 
        SuperscriptBox["\[Omega]", "22"], " ", 
        SubsuperscriptBox["A", "lm", "4"]}], "+", 
       RowBox[{"34141699792882006381428736000000000", " ", 
        SuperscriptBox["\[Omega]", "24"], " ", 
        SubsuperscriptBox["A", "lm", "4"]}], "-", 
       RowBox[{
       "113841152706755329553833762531312096710205078125000000000000000000", 
        " ", 
        SubsuperscriptBox["A", "lm", "5"]}], "+", 
       RowBox[{
       "1969875574321718849585554099242662046569824218750000000000000000", 
        " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        SubsuperscriptBox["A", "lm", "5"]}], "-", 
       RowBox[{
       "14390937916797600998688746520940607841796875000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "4"], " ", 
        SubsuperscriptBox["A", "lm", "5"]}], "+", 
       RowBox[{
       "60266379687971846411811376884380412304687500000000000000000", " ", 
        SuperscriptBox["\[Omega]", "6"], " ", 
        SubsuperscriptBox["A", "lm", "5"]}], "-", 
       RowBox[{
       "165338447874564535941853875924272812500000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "8"], " ", 
        SubsuperscriptBox["A", "lm", "5"]}], "+", 
       RowBox[{"321118261513637880891455543838652500000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "10"], " ", 
        SubsuperscriptBox["A", "lm", "5"]}], "-", 
       RowBox[{"464861456787979899050984534662800000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "12"], " ", 
        SubsuperscriptBox["A", "lm", "5"]}], "+", 
       RowBox[{"532699275569640681041808572304000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "14"], " ", 
        SubsuperscriptBox["A", "lm", "5"]}], "-", 
       RowBox[{"279128665954559227265945291520000000000000000", " ", 
        SuperscriptBox["\[Omega]", "16"], " ", 
        SubsuperscriptBox["A", "lm", "5"]}], "+", 
       RowBox[{"958909722323391886288200960000000000000000", " ", 
        SuperscriptBox["\[Omega]", "18"], " ", 
        SubsuperscriptBox["A", "lm", "5"]}], "+", 
       RowBox[{"633755302405372243455270912000000000000", " ", 
        SuperscriptBox["\[Omega]", "20"], " ", 
        SubsuperscriptBox["A", "lm", "5"]}], "+", 
       RowBox[{"512125496893230095721431040000000000", " ", 
        SuperscriptBox["\[Omega]", "22"], " ", 
        SubsuperscriptBox["A", "lm", "5"]}], "+", 
       RowBox[{
       "4272556749579833342608805005907118953132629394531250000000000000", 
        " ", 
        SubsuperscriptBox["A", "lm", "6"]}], "-", 
       RowBox[{
       "62466445875375350760221193596051871276855468750000000000000000", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        SubsuperscriptBox["A", "lm", "6"]}], "+", 
       RowBox[{
       "390433263424253045672119138919882719116210937500000000000000", " ", 
        SuperscriptBox["\[Omega]", "4"], " ", 
        SubsuperscriptBox["A", "lm", "6"]}], "-", 
       RowBox[{
       "1413283378880672364571910759952794531250000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "6"], " ", 
        SubsuperscriptBox["A", "lm", "6"]}], "+", 
       RowBox[{"3377178711246747239058138474182960937500000000000000000", " ", 
        SuperscriptBox["\[Omega]", "8"], " ", 
        SubsuperscriptBox["A", "lm", "6"]}], "-", 
       RowBox[{"5741653860490643957140141919647500000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "10"], " ", 
        SubsuperscriptBox["A", "lm", "6"]}], "+", 
       RowBox[{"7291445043809323176878309661450000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "12"], " ", 
        SubsuperscriptBox["A", "lm", "6"]}], "-", 
       RowBox[{"6753378567963830221036606560000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "14"], " ", 
        SubsuperscriptBox["A", "lm", "6"]}], "+", 
       RowBox[{"8245440536600172111828541920000000000000000", " ", 
        SuperscriptBox["\[Omega]", "16"], " ", 
        SubsuperscriptBox["A", "lm", "6"]}], "+", 
       RowBox[{"2200539244463098067553024000000000000000", " ", 
        SuperscriptBox["\[Omega]", "18"], " ", 
        SubsuperscriptBox["A", "lm", "6"]}], "+", 
       RowBox[{"5868104651901594846808064000000000000", " ", 
        SuperscriptBox["\[Omega]", "20"], " ", 
        SubsuperscriptBox["A", "lm", "6"]}], "-", 
       RowBox[{
       "111438838874558540836551017628504584884643554687500000000000000", " ", 
        SubsuperscriptBox["A", "lm", "7"]}], "+", 
       RowBox[{
       "1384696521115235362763788628969212348937988281250000000000000", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        SubsuperscriptBox["A", "lm", "7"]}], "-", 
       RowBox[{
       "7430264571275641935508916510523237304687500000000000000000", " ", 
        SuperscriptBox["\[Omega]", "4"], " ", 
        SubsuperscriptBox["A", "lm", "7"]}], "+", 
       RowBox[{
       "23264853687842279033113552891582226562500000000000000000", " ", 
        SuperscriptBox["\[Omega]", "6"], " ", 
        SubsuperscriptBox["A", "lm", "7"]}], "-", 
       RowBox[{"48310522215917606621386089786234375000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "8"], " ", 
        SubsuperscriptBox["A", "lm", "7"]}], "+", 
       RowBox[{"71468845244937213521018094005625000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "10"], " ", 
        SubsuperscriptBox["A", "lm", "7"]}], "-", 
       RowBox[{"78519940172392564907279017800000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "12"], " ", 
        SubsuperscriptBox["A", "lm", "7"]}], "+", 
       RowBox[{"73429842181885840865553768000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "14"], " ", 
        SubsuperscriptBox["A", "lm", "7"]}], "-", 
       RowBox[{"17682904643007038042836800000000000000000", " ", 
        SuperscriptBox["\[Omega]", "16"], " ", 
        SubsuperscriptBox["A", "lm", "7"]}], "+", 
       RowBox[{"52393791534835668275072000000000000000", " ", 
        SuperscriptBox["\[Omega]", "18"], " ", 
        SubsuperscriptBox["A", "lm", "7"]}], "+", 
       RowBox[{
       "2070394641987994321061130907208281427621841430664062500000000", " ", 
        SubsuperscriptBox["A", "lm", "8"]}], "-", 
       RowBox[{
       "21928466862175418502837778103652534484863281250000000000000", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        SubsuperscriptBox["A", "lm", "8"]}], "+", 
       RowBox[{
       "101039174481569089925399100142557220458984375000000000000", " ", 
        SuperscriptBox["\[Omega]", "4"], " ", 
        SubsuperscriptBox["A", "lm", "8"]}], "-", 
       RowBox[{"272789332816693627249761904519775390625000000000000000", " ", 
        SuperscriptBox["\[Omega]", "6"], " ", 
        SubsuperscriptBox["A", "lm", "8"]}], "+", 
       RowBox[{"488666055122591184136699369369628906250000000000000", " ", 
        SuperscriptBox["\[Omega]", "8"], " ", 
        SubsuperscriptBox["A", "lm", "8"]}], "-", 
       RowBox[{"621234969756916324817873714062500000000000000000", " ", 
        SuperscriptBox["\[Omega]", "10"], " ", 
        SubsuperscriptBox["A", "lm", "8"]}], "+", 
       RowBox[{"589609013803645928203079718750000000000000000", " ", 
        SuperscriptBox["\[Omega]", "12"], " ", 
        SubsuperscriptBox["A", "lm", "8"]}], "-", 
       RowBox[{"331554462056381963303190000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "14"], " ", 
        SubsuperscriptBox["A", "lm", "8"]}], "+", 
       RowBox[{"368393846729313292559100000000000000000", " ", 
        SuperscriptBox["\[Omega]", "16"], " ", 
        SubsuperscriptBox["A", "lm", "8"]}], "-", 
       RowBox[{
       "27801454508324317789670363980470800399780273437500000000000", " ", 
        SubsuperscriptBox["A", "lm", "9"]}], "+", 
       RowBox[{
       "250904561527573224557667104645338058471679687500000000000", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        SubsuperscriptBox["A", "lm", "9"]}], "-", 
       RowBox[{"988756678852132539265996623401184082031250000000000000", " ", 
        SuperscriptBox["\[Omega]", "4"], " ", 
        SubsuperscriptBox["A", "lm", "9"]}], "+", 
       RowBox[{"2281698984102226532260074405725097656250000000000000", " ", 
        SuperscriptBox["\[Omega]", "6"], " ", 
        SubsuperscriptBox["A", "lm", "9"]}], "-", 
       RowBox[{"3471637033509803659506162802734375000000000000000", " ", 
        SuperscriptBox["\[Omega]", "8"], " ", 
        SubsuperscriptBox["A", "lm", "9"]}], "+", 
       RowBox[{"3692525891980489295946041953125000000000000000", " ", 
        SuperscriptBox["\[Omega]", "10"], " ", 
        SubsuperscriptBox["A", "lm", "9"]}], "-", 
       RowBox[{"2686205132401242758243437500000000000000000", " ", 
        SuperscriptBox["\[Omega]", "12"], " ", 
        SubsuperscriptBox["A", "lm", "9"]}], "+", 
       RowBox[{"2046632481829518291995000000000000000000", " ", 
        SuperscriptBox["\[Omega]", "14"], " ", 
        SubsuperscriptBox["A", "lm", "9"]}], "+", 
       RowBox[{
       "271411348346501740109040709311884641647338867187500000000", " ", 
        SubsuperscriptBox["A", "lm", "10"]}], "-", 
       RowBox[{"2077194987502861249266117032621383666992187500000000000", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        SubsuperscriptBox["A", "lm", "10"]}], "+", 
       RowBox[{"6929773864508458767140405140800476074218750000000000", " ", 
        SuperscriptBox["\[Omega]", "4"], " ", 
        SubsuperscriptBox["A", "lm", "10"]}], "-", 
       RowBox[{"13422847522229523614135477563476562500000000000000", " ", 
        SuperscriptBox["\[Omega]", "6"], " ", 
        SubsuperscriptBox["A", "lm", "10"]}], "+", 
       RowBox[{"16814597008427118498768336181640625000000000000", " ", 
        SuperscriptBox["\[Omega]", "8"], " ", 
        SubsuperscriptBox["A", "lm", "10"]}], "-", 
       RowBox[{"14102576945106524480778046875000000000000000", " ", 
        SuperscriptBox["\[Omega]", "10"], " ", 
        SubsuperscriptBox["A", "lm", "10"]}], "+", 
       RowBox[{"8954017108004142527478125000000000000000", " ", 
        SuperscriptBox["\[Omega]", "12"], " ", 
        SubsuperscriptBox["A", "lm", "10"]}], "-", 
       RowBox[{"1920742447266148438031508478868007659912109375000000000", " ", 
        SubsuperscriptBox["A", "lm", "11"]}], "+", 
       RowBox[{"12321463586444901460582339420795440673828125000000000", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        SubsuperscriptBox["A", "lm", "11"]}], "-", 
       RowBox[{"34078139852746195978864867401123046875000000000000", " ", 
        SuperscriptBox["\[Omega]", "4"], " ", 
        SubsuperscriptBox["A", "lm", "11"]}], "+", 
       RowBox[{"53417185201210397053685906982421875000000000000", " ", 
        SuperscriptBox["\[Omega]", "6"], " ", 
        SubsuperscriptBox["A", "lm", "11"]}], "-", 
       RowBox[{"51511035919626104028815917968750000000000000", " ", 
        SuperscriptBox["\[Omega]", "8"], " ", 
        SubsuperscriptBox["A", "lm", "11"]}], "+", 
       RowBox[{"30525058322741394980039062500000000000000", " ", 
        SuperscriptBox["\[Omega]", "10"], " ", 
        SubsuperscriptBox["A", "lm", "11"]}], "+", 
       RowBox[{"9722369760426245816193028970807790756225585937500000", " ", 
        SubsuperscriptBox["A", "lm", "12"]}], "-", 
       RowBox[{"51059402322685571612505618572235107421875000000000", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        SubsuperscriptBox["A", "lm", "12"]}], "+", 
       RowBox[{"112237346778250701933209409713745117187500000000", " ", 
        SuperscriptBox["\[Omega]", "4"], " ", 
        SubsuperscriptBox["A", "lm", "12"]}], "-", 
       RowBox[{"131162359980529431554855346679687500000000000", " ", 
        SuperscriptBox["\[Omega]", "6"], " ", 
        SubsuperscriptBox["A", "lm", "12"]}], "+", 
       RowBox[{"79492339382139049427185058593750000000000", " ", 
        SuperscriptBox["\[Omega]", "8"], " ", 
        SubsuperscriptBox["A", "lm", "12"]}], "-", 
       RowBox[{"34217133871031461011617019772529602050781250000000", " ", 
        SubsuperscriptBox["A", "lm", "13"]}], "+", 
       RowBox[{"140413376519803005425993800163269042968750000000", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        SubsuperscriptBox["A", "lm", "13"]}], "-", 
       RowBox[{"223572204512266076513957977294921875000000000", " ", 
        SuperscriptBox["\[Omega]", "4"], " ", 
        SubsuperscriptBox["A", "lm", "13"]}], "+", 
       RowBox[{"152869883427190479667663574218750000000000", " ", 
        SuperscriptBox["\[Omega]", "6"], " ", 
        SubsuperscriptBox["A", "lm", "13"]}], "+", 
       RowBox[{"79344971790832982711992040276527404785156250000", " ", 
        SubsuperscriptBox["A", "lm", "14"]}], "-", 
       RowBox[{"230328507395878512892127037048339843750000000", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        SubsuperscriptBox["A", "lm", "14"]}], "+", 
       RowBox[{"204736451018558678126335144042968750000000", " ", 
        SuperscriptBox["\[Omega]", "4"], " ", 
        SubsuperscriptBox["A", "lm", "14"]}], "-", 
       RowBox[{"108766239603609297754615545272827148437500000", " ", 
        SubsuperscriptBox["A", "lm", "15"]}], "+", 
       RowBox[{"170613709182132231771945953369140625000000", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        SubsuperscriptBox["A", "lm", "15"]}], "+", 
       RowBox[{"66645980149270403035916388034820556640625", " ", 
        SubsuperscriptBox["A", "lm", "16"]}]}], ")"}]}], ")"}], "/", 
   "10192467288519140625000000000000000000000000000000"}]}]], "Output",
 CellChangeTimes->{3.696241356788766*^9, 3.696241576094056*^9, 
  3.69624212808924*^9, 3.696242675092472*^9, 3.6989200600371714`*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "We", " ", "can", " ", "use", " ", "FindRoot", " ", "comment", " ", "to", 
   " ", "find", " ", "the", " ", "QNM", " ", "frequency", " ", "\[Omega]", 
   " ", "and", " ", 
   SubscriptBox[
    StyleBox["A", "Subsection"], "lm"], " ", "by", " ", "setting", " ", "the",
    " ", "initial", " ", "value", " ", "of", " ", 
   SubscriptBox["\[Omega]", "inicial"], " ", "and", " ", 
   SubscriptBox["A", "lminicial"]}], "Subsection"]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
   3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.69619795873516*^9, 
   3.696197996768629*^9}, {3.6961980638973603`*^9, 3.6961980994967203`*^9}, {
   3.6961981724052086`*^9, 3.696198195592306*^9}, {3.696198234893113*^9, 
   3.6961983269034276`*^9}, 3.6961987311392155`*^9, {3.6961989890900927`*^9, 
   3.6961990864031005`*^9}, 3.6961991204656034`*^9, {3.696240998728732*^9, 
   3.6962410178658257`*^9}, {3.69624110513068*^9, 3.6962411207249975`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"wlgs", ",", "Almwlgs"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wlgs", "=", 
   RowBox[{"0.8", "-", 
    RowBox[{"0.2", " ", "\[ImaginaryI]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Almwlgs", "=", 
   RowBox[{"1.9", "+", 
    RowBox[{"0.008", " ", "\[ImaginaryI]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<\!\(\*SubscriptBox[\(r\), \(h\)]\)\>\"", "\[Rule]", "r0"}], 
   ",", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(r\), \(i\)]\)\>\"", "\[Rule]", "ri"}], 
   ",", 
   RowBox[{"\"\<a\>\"", "\[Rule]", "aa"}], ",", 
   RowBox[{"\"\<m\>\"", "\[Rule]", "mj"}], ",", 
   RowBox[{"\"\<number of grid point\>\"", "\[Rule]", 
    RowBox[{"Length", "[", "xzuo", "]"}]}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(inicial\)]\)\>\"", "\[Rule]", 
    "wlgs"}], ",", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(A\), \(lminicial\)]\)\>\"", "\[Rule]", 
    "Almwlgs"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"PanduanR", "[", 
       RowBox[{"\[Omega]", ",", "Alm"}], "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"PanduanS", "[", 
       RowBox[{"\[Omega]", ",", "Alm"}], "]"}], "\[Equal]", "0"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Omega]", ",", "wlgs"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Alm", ",", "Almwlgs"}], "}"}]}], "}"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6962419436886835`*^9, 3.696242005746422*^9}, {
  3.6962422231750183`*^9, 3.6962423344114704`*^9}, {3.6962423778338614`*^9, 
  3.696242439845973*^9}, {3.696242485899973*^9, 3.696242503397788*^9}, {
  3.696242545394458*^9, 3.6962425505196905`*^9}, {3.69624269318159*^9, 
  3.696242792226753*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(r\\), \\(h\\)]\\)\"\>", "\[Rule]", 
    FractionBox["4", "5"]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(r\\), \\(i\\)]\\)\"\>", "\[Rule]", 
    FractionBox["1", "5"]}], ",", 
   RowBox[{"\<\"a\"\>", "\[Rule]", 
    FractionBox["2", "5"]}], ",", 
   RowBox[{"\<\"m\"\>", "\[Rule]", "1"}], ",", 
   RowBox[{"\<\"number of grid point\"\>", "\[Rule]", "18"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6962419447981076`*^9, 3.696241974404195*^9}, 
   3.696242006605834*^9, {3.696242252836659*^9, 3.6962423350578213`*^9}, {
   3.6962423785526433`*^9, 3.6962424406741314`*^9}, 3.696242504161166*^9, 
   3.69624255078533*^9, {3.696242729460323*^9, 3.6962427926798954`*^9}, 
   3.69892006030268*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(inicial\\)]\\)\"\>", 
    "\[Rule]", 
    RowBox[{"0.8`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.2`", " ", "\[ImaginaryI]"}]}]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(A\\), \\(lminicial\\)]\\)\"\>", 
    "\[Rule]", 
    RowBox[{"1.9`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.008`", " ", "\[ImaginaryI]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6962419447981076`*^9, 3.696241974404195*^9}, 
   3.696242006605834*^9, {3.696242252836659*^9, 3.6962423350578213`*^9}, {
   3.6962423785526433`*^9, 3.6962424406741314`*^9}, 3.696242504161166*^9, 
   3.69624255078533*^9, {3.696242729460323*^9, 3.6962427926798954`*^9}, 
   3.69892006030268*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Omega]", "\[Rule]", 
    RowBox[{"0.80654747254247058217918197348158375986`20.", "-", 
     RowBox[{
     "0.16627111172256514575349592567269378701`20.", " ", 
      "\[ImaginaryI]"}]}]}], ",", 
   RowBox[{"Alm", "\[Rule]", 
    RowBox[{"1.98003103377882803676852816647906282316`20.", "+", 
     RowBox[{
     "0.00862200331531908556001575086803178993`20.", " ", 
      "\[ImaginaryI]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6962419447981076`*^9, 3.696241974404195*^9}, 
   3.696242006605834*^9, {3.696242252836659*^9, 3.6962423350578213`*^9}, {
   3.6962423785526433`*^9, 3.6962424406741314`*^9}, 3.696242504161166*^9, 
   3.69624255078533*^9, {3.696242729460323*^9, 3.6962427926798954`*^9}, 
   3.698920060458937*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"wlgs", "=", 
   RowBox[{"1.2", "-", 
    RowBox[{"0.2", " ", "\[ImaginaryI]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Almwlgs", "=", 
   RowBox[{"5.9", "+", 
    RowBox[{"0.03", " ", "\[ImaginaryI]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<\!\(\*SubscriptBox[\(r\), \(h\)]\)\>\"", "\[Rule]", "r0"}], 
   ",", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(r\), \(i\)]\)\>\"", "\[Rule]", "ri"}], 
   ",", 
   RowBox[{"\"\<a\>\"", "\[Rule]", "aa"}], ",", 
   RowBox[{"\"\<m\>\"", "\[Rule]", "mj"}], ",", 
   RowBox[{"\"\<number of grid point\>\"", "\[Rule]", 
    RowBox[{"Length", "[", "xzuo", "]"}]}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(inicial\)]\)\>\"", "\[Rule]", 
    "wlgs"}], ",", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(A\), \(lminicial\)]\)\>\"", "\[Rule]", 
    "Almwlgs"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"PanduanR", "[", 
       RowBox[{"\[Omega]", ",", "Alm"}], "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"PanduanS", "[", 
       RowBox[{"\[Omega]", ",", "Alm"}], "]"}], "\[Equal]", "0"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Omega]", ",", "wlgs"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Alm", ",", "Almwlgs"}], "}"}]}], "}"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6962419436886835`*^9, 3.696242005746422*^9}, {
  3.696242520568201*^9, 3.696242542894334*^9}, {3.696242919711155*^9, 
  3.6962429477564397`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(r\\), \\(h\\)]\\)\"\>", "\[Rule]", 
    FractionBox["4", "5"]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(r\\), \\(i\\)]\\)\"\>", "\[Rule]", 
    FractionBox["1", "5"]}], ",", 
   RowBox[{"\<\"a\"\>", "\[Rule]", 
    FractionBox["2", "5"]}], ",", 
   RowBox[{"\<\"m\"\>", "\[Rule]", "1"}], ",", 
   RowBox[{"\<\"number of grid point\"\>", "\[Rule]", "18"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6962419447981076`*^9, 3.696241974404195*^9}, 
   3.696242006605834*^9, 3.696242164941616*^9, {3.6962425215601683`*^9, 
   3.696242540001886*^9}, 3.696242948803362*^9, 3.698920076292264*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(inicial\\)]\\)\"\>", 
    "\[Rule]", 
    RowBox[{"1.2`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.2`", " ", "\[ImaginaryI]"}]}]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(A\\), \\(lminicial\\)]\\)\"\>", 
    "\[Rule]", 
    RowBox[{"5.9`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.03`", " ", "\[ImaginaryI]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6962419447981076`*^9, 3.696241974404195*^9}, 
   3.696242006605834*^9, 3.696242164941616*^9, {3.6962425215601683`*^9, 
   3.696242540001886*^9}, 3.696242948803362*^9, 3.698920076307891*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Omega]", "\[Rule]", 
    RowBox[{"1.18403563466699614066213688507735385653`20.", "-", 
     RowBox[{
     "0.17025082199128497854529894188113319159`20.", " ", 
      "\[ImaginaryI]"}]}]}], ",", 
   RowBox[{"Alm", "\[Rule]", 
    RowBox[{"5.9056829894155769934688354794`20.", "+", 
     RowBox[{
     "0.02775597132040899992402469599935185011`20.", " ", 
      "\[ImaginaryI]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6962419447981076`*^9, 3.696241974404195*^9}, 
   3.696242006605834*^9, 3.696242164941616*^9, {3.6962425215601683`*^9, 
   3.696242540001886*^9}, 3.696242948803362*^9, 3.6989200764328966`*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1264, 663},
WindowMargins->{{283, Automatic}, {Automatic, 6}},
FrontEndVersion->"9.0 for Microsoft Windows (32-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 577, 9, 100, "Subsection"],
Cell[1159, 33, 2114, 51, 112, "Input",
 Evaluatable->False],
Cell[3276, 86, 98, 1, 31, "Input"],
Cell[3377, 89, 2910, 82, 60, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[6312, 175, 12202, 281, 793, "Input"],
Cell[18517, 458, 2156, 30, 31, "Output"],
Cell[20676, 490, 2804, 49, 46, "Output"],
Cell[23483, 541, 20168, 546, 462, "Output"],
Cell[43654, 1089, 17312, 528, 462, "Output"],
Cell[60969, 1619, 4636, 82, 282, "Output"]
}, Open  ]],
Cell[65620, 1704, 2338, 67, 102, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[67983, 1775, 12480, 362, 528, "Input"],
Cell[80466, 2139, 554, 12, 46, "Output"],
Cell[81023, 2153, 845, 24, 53, "Output"]
}, Open  ]],
Cell[81883, 2180, 1025, 21, 39, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[82933, 2205, 4129, 118, 267, "Input"],
Cell[87065, 2325, 530, 11, 46, "Output"],
Cell[87598, 2338, 4512, 128, 120, "Output"],
Cell[92113, 2468, 178907, 5166, 710, "Output"],
Cell[271023, 7636, 135426, 3112, 15708, "Output"],
Cell[406452, 10750, 25884, 504, 1896, "Output"]
}, Open  ]],
Cell[432351, 11257, 1021, 18, 70, "Input",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[433397, 11279, 1965, 51, 132, "Input"],
Cell[435365, 11332, 783, 16, 46, "Output"],
Cell[436151, 11350, 758, 15, 31, "Output"],
Cell[436912, 11367, 783, 17, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[437732, 11389, 1721, 47, 112, "Input"],
Cell[439456, 11438, 679, 14, 46, "Output"],
Cell[440138, 11454, 653, 13, 31, "Output"],
Cell[440794, 11469, 670, 15, 63, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

